New submonolayer copper telluride phase on Cu(111) -- ad-chain and trough formation

We present a so far undetected submonolayer phase of copper telluride on Cu(111) with $\left(5 \times \sqrt{3}\right)_{\text{rect}}$ periodicity and coverage of 0.40 ML Tellurium (Te), which can be grown with perfect long-range order. It is structurally characterized by a combination of quantitative low-energy electron diffraction (LEED-IV), scanning tunneling microscopy (STM), and density functional theory (DFT). We find that Te induces the formation of four atom wide linear troughs within the Cu(111) surface filled up by two Te atoms per unit cell. Additionally, the interspace between the troughs is decorated by Cu$_2$Te$_2$ ad-chains sitting at hcp sites. All Te atoms exhibit the same local sixfold coordination: They occupy threefold hollow sites of the substrate and are one-sided attached to another three Cu atoms. The presented structural model is verified by a LEED-IV analysis with Pendry R-factor of R = 0.174 and quantitative agreement of structural parameters with DFT predictions. It also has by far the lowest energy of all models tested by DFT and simulated STM images agree perfectly with experiment. It turns out that the new $\left(5 \times \sqrt{3}\right)_{\text{rect}}$ phase is the most dense surface telluride phase possible on Cu(111) before bulk-like copper telluride starts to growth.

==> anc/Bestfit_structure.cif <==

#======================================================================
# CRYSTAL DATA
#----------------------------------------------------------------------
data_VESTA_phase_1

_chemical_name_common                  'TeCu111-5xsqrt3_rect                  '
_cell_length_a                         12.750000
_cell_length_b                         4.416729
_cell_length_c                         31.230968
_cell_angle_alpha                      90.000000
_cell_angle_beta                       90.000000
_cell_angle_gamma                      90.000000
_cell_volume                           1758.718912
_space_group_name_H-M_alt              'P 1'
_space_group_IT_number                 1

loop_
_space_group_symop_operation_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_adp_type
   _atom_site_U_iso_or_equiv
   _atom_site_type_symbol
   Te1        1.0     0.872001     0.330167     0.804582    Uiso  ? Te
   Te2        1.0     0.127999     0.830167     0.804582    Uiso  ? Te
   Te3        1.0     0.658497     0.712949     0.875716    Uiso  ? Te
   Te4        1.0     0.341503     0.212949     0.875716    Uiso  ? Te
   Cu1        1.0     0.150000     0.833333     0.400000    Uiso  ? Cu
   Cu2        1.0     0.950000     0.833333     0.400000    Uiso  ? Cu
   Cu3        1.0     0.750000     0.833333     0.400000    Uiso  ? Cu
   Cu4        1.0     0.550000     0.833333     0.400000    Uiso  ? Cu
   Cu5        1.0     0.350000     0.833333     0.400000    Uiso  ? Cu
   Cu6        1.0     0.050000     0.333333     0.400000    Uiso  ? Cu
   Cu7        1.0     0.850000     0.333333     0.400000    Uiso  ? Cu
   Cu8        1.0     0.650000     0.333333     0.400000    Uiso  ? Cu
   Cu9        1.0     0.450000     0.333333     0.400000    Uiso  ? Cu
   Cu10       1.0     0.250000     0.333333     0.400000    Uiso  ? Cu
   Cu11       1.0     0.150000     0.500003     0.466667    Uiso  ? Cu
   Cu12       1.0     0.950000     0.500003     0.466667    Uiso  ? Cu
   Cu13       1.0     0.750000     0.500003     0.466667    Uiso  ? Cu
   Cu14       1.0     0.550000     0.500003     0.466667    Uiso  ? Cu
   Cu15       1.0     0.350000     0.500003     0.466667    Uiso  ? Cu
   Cu16       1.0     0.050000     0.000003     0.466667    Uiso  ? Cu
   Cu17       1.0     0.850000     0.000003     0.466667    Uiso  ? Cu
   Cu18       1.0     0.650000     0.000003     0.466667    Uiso  ? Cu
   Cu19       1.0     0.450000     0.000003     0.466667    Uiso  ? Cu
   Cu20       1.0     0.250000     0.000003     0.466667    Uiso  ? Cu
   Cu21       1.0     0.150000     0.500003     0.466667    Uiso  ? Cu
   Cu22       1.0     0.950000     0.500003     0.466667    Uiso  ? Cu
   Cu23       1.0     0.750000     0.500003     0.466667    Uiso  ? Cu
   Cu24       1.0     0.550000     0.500003     0.466667    Uiso  ? Cu
   Cu25       1.0     0.350000     0.500003     0.466667    Uiso  ? Cu
   Cu26       1.0     0.050000     0.000003     0.466667    Uiso  ? Cu
   Cu27       1.0     0.850000     0.000003     0.466667    Uiso  ? Cu
   Cu28       1.0     0.650000     0.000003     0.466667    Uiso  ? Cu
   Cu29       1.0     0.450000     0.000003     0.466667    Uiso  ? Cu
   Cu30       1.0     0.250000     0.000003     0.466667    Uiso  ? Cu
   Cu31       1.0     0.150000     0.500003     0.466667    Uiso  ? Cu
   Cu32       1.0     0.950000     0.500003     0.466667    Uiso  ? Cu
   Cu33       1.0     0.750000     0.500003     0.466667    Uiso  ? Cu
   Cu34       1.0     0.550000     0.500003     0.466667    Uiso  ? Cu
   Cu35       1.0     0.350000     0.500003     0.466667    Uiso  ? Cu
   Cu36       1.0     0.050000     0.000003     0.466667    Uiso  ? Cu
   Cu37       1.0     0.850000     0.000003     0.466667    Uiso  ? Cu
   Cu38       1.0     0.650000     0.000003     0.466667    Uiso  ? Cu
   Cu39       1.0     0.450000     0.000003     0.466667    Uiso  ? Cu
   Cu40       1.0     0.250000     0.000003     0.466667    Uiso  ? Cu
   Cu41       1.0     0.150000     0.166673     0.533333    Uiso  ? Cu
   Cu42       1.0     0.950000     0.166673     0.533333    Uiso  ? Cu
   Cu43       1.0     0.750000     0.166673     0.533333    Uiso  ? Cu
   Cu44       1.0     0.550000     0.166673     0.533333    Uiso  ? Cu
   Cu45       1.0     0.350000     0.166673     0.533333    Uiso  ? Cu
   Cu46       1.0     0.050000     0.666673     0.533333    Uiso  ? Cu
   Cu47       1.0     0.850000     0.666673     0.533333    Uiso  ? Cu
   Cu48       1.0     0.650000     0.666673     0.533333    Uiso  ? Cu
   Cu49       1.0     0.450000     0.666673     0.533333    Uiso  ? Cu
   Cu50       1.0     0.250000     0.666673     0.533333    Uiso  ? Cu
   Cu51       1.0     0.150000     0.166673     0.533333    Uiso  ? Cu
   Cu52       1.0     0.950000     0.166673     0.533333    Uiso  ? Cu
   Cu53       1.0     0.750000     0.166673     0.533333    Uiso  ? Cu
   Cu54       1.0     0.550000     0.166673     0.533333    Uiso  ? Cu
   Cu55       1.0     0.350000     0.166673     0.533333    Uiso  ? Cu
   Cu56       1.0     0.050000     0.666673     0.533333    Uiso  ? Cu
   Cu57       1.0     0.850000     0.666673     0.533333    Uiso  ? Cu
   Cu58       1.0     0.650000     0.666673     0.533333    Uiso  ? Cu
   Cu59       1.0     0.450000     0.666673     0.533333    Uiso  ? Cu
   Cu60       1.0     0.250000     0.666673     0.533333    Uiso  ? Cu
   Cu61       1.0     0.150000     0.166673     0.533333    Uiso  ? Cu
   Cu62       1.0     0.950000     0.166673     0.533333    Uiso  ? Cu
   Cu63       1.0     0.750000     0.166673     0.533333    Uiso  ? Cu
   Cu64       1.0     0.550000     0.166673     0.533333    Uiso  ? Cu
   Cu65       1.0     0.350000     0.166673     0.533333    Uiso  ? Cu
   Cu66       1.0     0.050000     0.666673     0.533333    Uiso  ? Cu
   Cu67       1.0     0.850000     0.666673     0.533333    Uiso  ? Cu
   Cu68       1.0     0.650000     0.666673     0.533333    Uiso  ? Cu
   Cu69       1.0     0.450000     0.666673     0.533333    Uiso  ? Cu
   Cu70       1.0     0.250000     0.666673     0.533333    Uiso  ? Cu
   Cu71       1.0     0.150000     0.833343     0.600000    Uiso  ? Cu
   Cu72       1.0     0.950000     0.833343     0.600000    Uiso  ? Cu
   Cu73       1.0     0.750000     0.833343     0.600000    Uiso  ? Cu
   Cu74       1.0     0.550000     0.833343     0.600000    Uiso  ? Cu
   Cu75       1.0     0.350000     0.833343     0.600000    Uiso  ? Cu
   Cu76       1.0     0.050000     0.333343     0.600000    Uiso  ? Cu
   Cu77       1.0     0.850000     0.333343     0.600000    Uiso  ? Cu
   Cu78       1.0     0.650000     0.333343     0.600000    Uiso  ? Cu
   Cu79       1.0     0.450000     0.333343     0.600000    Uiso  ? Cu
   Cu80       1.0     0.250000     0.333343     0.600000    Uiso  ? Cu
   Cu81       1.0     0.250306     0.996485     0.667003    Uiso  ? Cu
   Cu82       1.0     0.749694     0.496485     0.667003    Uiso  ? Cu
   Cu83       1.0     0.048671     0.001224     0.667021    Uiso  ? Cu
   Cu84       1.0     0.951329     0.501224     0.667021    Uiso  ? Cu
   Cu85       1.0     0.450167     0.992825     0.667406    Uiso  ? Cu
   Cu86       1.0     0.549833     0.492825     0.667406    Uiso  ? Cu
   Cu87       1.0     0.849855     0.995405     0.667445    Uiso  ? Cu
   Cu88       1.0     0.150145     0.495405     0.667445    Uiso  ? Cu
   Cu89       1.0     0.650443     0.001938     0.667830    Uiso  ? Cu
   Cu90       1.0     0.349557     0.501938     0.667830    Uiso  ? Cu
   Cu91       1.0     0.953204     0.159809     0.732666    Uiso  ? Cu
   Cu92       1.0     0.046796     0.659809     0.732666    Uiso  ? Cu
   Cu93       1.0     0.350184     0.170577     0.733301    Uiso  ? Cu
   Cu94       1.0     0.649816     0.670577     0.733301    Uiso  ? Cu
   Cu95       1.0     0.149716     0.166112     0.733561    Uiso  ? Cu
   Cu96       1.0     0.850284     0.666112     0.733561    Uiso  ? Cu
   Cu97       1.0     0.748850     0.164591     0.734735    Uiso  ? Cu
   Cu98       1.0     0.251150     0.664591     0.734735    Uiso  ? Cu
   Cu99       1.0     0.550044     0.172511     0.735230    Uiso  ? Cu
   Cu100      1.0     0.449956     0.672511     0.735230    Uiso  ? Cu
   Cu101      1.0     0.448875     0.338878     0.800471    Uiso  ? Cu
   Cu102      1.0     0.551125     0.838878     0.800471    Uiso  ? Cu
   Cu103      1.0     0.654874     0.340781     0.802443    Uiso  ? Cu
   Cu104      1.0     0.345126     0.840781     0.802443    Uiso  ? Cu
   Cu105      1.0     0.241438     0.341068     0.803342    Uiso  ? Cu
   Cu106      1.0     0.758562     0.841068     0.803342    Uiso  ? Cu
   Cu107      1.0     0.549752     0.209013     0.870650    Uiso  ? Cu
   Cu108      1.0     0.450248     0.709013     0.870650    Uiso  ? Cu


==> anc/Exp_LEED_IV_data.dat <==
E;(1/5|1/5);(3/10|3/10);(2/5|1/5);(1/5|2/5);(2/5|3/10);(3/10|2/5);(2/5|2/5);(3/5|1/5);(1/5|3/5);(1/10|4/5);(4/5|1/10);(1/2|1/2);(0|1);(1|0);(9/10|1/5);(1/5|9/10);(3/5|3/5);(4/5|2/5);(2/5|4/5);(3/5|7/10);(7/10|3/5);(1/10|11/10);(11/10|1/10);(7/10|7/10);(4/5|3/5);(3/5|4/5);(6/5|1/5);(1/5|6/5);(1|1/2);(1/2|1);(4/5|4/5);(6/5|2/5);(2/5|6/5);(3/10|13/10);(13/10|3/10);(7/5|1/5);(1/5|7/5);(9/10|9/10);(6/5|3/5);(3/5|6/5);(11/10|4/5);(4/5|11/10);(1/5|8/5);(8/5|1/5);(1|1);(3/2|1/2);(1/2|3/2);(9/10|6/5);(6/5|9/10);(9/5|1/10);(1/10|9/5);(11/10|11/10);(4/5|7/5);(7/5|4/5);(0|2);(2|0);(19/10|1/5);(1/5|19/10);(9/5|2/5);(2/5|9/5);(6/5|6/5);(21/10|1/10);(1/10|21/10);(2|1/2);(1/5|11/5);(11/5|1/5);(4/5|9/5);(9/5|4/5);(6/5|8/5);(8/5|6/5);(9/10|19/10);(19/10|9/10);(9/5|11/10);(11/10|9/5);(11/5|3/5);(3/5|11/5);(1|2);(2|1);(19/10|6/5)
5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
5.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
6;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
6.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
7;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
7.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
8;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
8.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
9;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
9.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
10;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
10.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
11;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
11.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
12;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
12.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
13;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
13.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
14;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
14.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
15;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
15.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
16;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
16.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
17;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
17.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
18;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
18.5;NAN;657.77106;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
19;NAN;693.14789;NAN;639.23718;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
19.5;NAN;716.3313;999;610.53534;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
20;NAN;722.1084;926.01154;562.53198;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
20.5;NAN;706.64087;841.41223;498.00092;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
21;NAN;668.13684;747.23596;422.33862;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
21.5;NAN;607.31055;646.47522;342.43372;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
22;NAN;527.54114;542.91016;265.35059;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
22.5;NAN;434.6254;440.79825;197.15991;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
23;NAN;336.1019;344.47147;142.12401;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
23.5;NAN;240.21919;257.87848;102.30328;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
24;NAN;154.78423;184.16885;77.594551;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
24.5;NAN;86.100395;125.39323;66.143333;136.00342;91.376709;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
25;370.71802;38.17778;82.371933;64.997765;122.10742;94.969009;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
25.5;332.00479;12.34797;54.730972;70.830673;115.84276;99.067535;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
26;297.82471;7.3447666;41.085625;80.551109;117.51341;103.49008;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
26.5;270.0163;19.780203;39.326103;91.680077;126.22989;107.99807;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
27;249.39081;44.838539;46.957043;102.46819;140.19347;112.34272;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
27.5;235.72273;77.1054;61.416729;111.83113;157.1192;116.33784;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
28;227.93425;111.36871;80.324593;119.13637;174.69315;119.93613;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
28.5;224.42218;143.25266;101.6638;123.95007;190.97804;123.30301;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
29;223.47594;169.61964;123.90673;125.86527;204.69211;126.8513;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
29.5;223.69772;188.70959;146.06499;124.47382;215.31142;131.2168;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
30;224.3602;200.03336;167.65045;119.48257;222.99283;137.15317;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
30.5;225.63521;204.07411;188.56554;110.88613;228.33891;145.34799;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
31;228.63081;201.89996;208.93863;99.079185;232.06871;156.19064;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
31.5;235.17043;194.80902;228.96144;84.845253;234.70009;169.55403;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
32;247.35846;184.09937;248.76547;69.255173;236.34569;184.67105;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
32.5;267.05798;170.96437;268.36035;53.528252;236.65672;200.14732;NAN;NAN;638.56726;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
33;295.40393;156.46919;287.64661;38.878311;234.90147;214.11096;NAN;244.01335;651.34052;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
33.5;332.51349;141.5538;306.46335;26.35807;230.18002;224.48315;NAN;230.41269;639.41248;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
34;377.38208;127.0505;324.65186;16.735058;221.71448;229.32127;NAN;213.11292;603.46497;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
34.5;427.97836;113.69162;342.133;10.431626;209.12851;227.16373;NAN;192.58353;548.0686;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
35;481.41852;102.07507;358.98822;7.5203929;192.63484;217.30849;NAN;169.6958;480.72253;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
35.5;534.2724;92.647293;375.53113;7.813807;173.0871;199.97545;NAN;145.65408;410.46011;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
36;582.95978;85.707443;392.35007;11.004769;151.88631;176.31534;NAN;121.87335;346.3237;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
36.5;624.15533;81.423882;410.28305;16.812021;130.76045;148.25934;NAN;99.822655;296.00305;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
37;655.159;79.849274;430.31497;25.086313;111.46398;118.22758;NAN;80.851685;264.83743;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
37.5;674.18079;80.948769;453.39572;35.850964;95.458565;88.75209;NAN;66.034904;255.31462;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
38;680.54279;84.638199;480.21677;49.248924;83.636314;62.082561;NAN;56.046799;267.08578;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
38.5;674.76685;90.831871;511.01358;65.411156;76.160049;39.869709;NAN;51.101925;297.39474;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
39;658.55035;99.496101;545.44537;84.303238;72.462036;22.982208;NAN;50.969513;341.78891;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
39.5;634.6239;110.68012;582.59003;105.60329;71.396423;11.490455;NAN;55.051128;394.92725;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
40;606.51367;124.5082;621.05933;128.68425;71.516731;4.8002658;NAN;62.504807;451.32684;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
40.5;578.24316;141.13567;659.21912;152.71083;71.406563;1.8822328;NAN;72.384392;505.90854;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
41;553.97583;160.66585;695.44281;176.80209;69.98127;1.5306369;NAN;83.794296;554.30988;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
41.5;537.59375;183.06795;728.3443;200.2121;66.712685;2.595221;NAN;96.083855;592.96973;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
42;532.26685;208.12416;756.93262;222.50294;61.74073;4.1556535;NAN;109.00385;619.08612;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
42.5;540.08807;235.4234;780.67712;243.67993;55.855927;5.6164503;NAN;122.78416;630.57147;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
43;561.82928;264.39331;799.48663;264.25217;50.363697;6.7143302;NAN;138.12277;626.08398;939.71234;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
43.5;596.86835;294.36404;813.60028;285.1969;46.872719;7.4540067;NAN;156.06421;605.12933;979.21423;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
44;643.28406;324.64474;823.41595;307.81763;47.047081;7.995779;NAN;177.77299;568.22034;999;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
44.5;698.09155;354.59692;829.31073;333.50165;52.362843;8.5237942;NAN;204.23569;517.00012;996.52478;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
45;757.50433;383.66013;831.49054;363.37918;63.890079;9.1325741;NAN;235.92574;454.28149;971.95795;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
45.5;817.3269;411.4104;829.93237;398.01782;82.127312;9.7684994;NAN;272.55069;383.91916;927.94482;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
46;873.39575;437.62241;824.44617;437.19229;106.91025;10.239326;NAN;312.90909;310.49756;869.06281;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
46.5;921.99805;462.32394;814.8291;479.79324;137.40254;10.289896;NAN;354.90567;238.87015;801.05829;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
47;960.21857;485.83322;801.0719;523.90601;172.16563;9.7135153;NAN;395.7326;173.60767;730.03461;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
47.5;986.15546;508.76016;783.5368;567.05939;209.2901;8.4622307;NAN;432.18622;118.47228;661.7486;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
48;999;531.9657;763.04974;606.59796;246.56685;6.7209668;NAN;461.06812;76.019119;601.02039;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
48.5;998.97455;556.48242;740.87415;640.10248;281.68869;4.9308424;NAN;479.62067;47.398769;551.35797;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
49;987.15625;583.39606;718.55151;665.77869;312.46625;3.7575853;NAN;485.92599;32.396832;514.78339;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
49.5;965.21899;613.69055;697.65381;682.72736;337.02856;4.0079288;NAN;479.18875;29.691488;491.84064;444.49979;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
50;935.14111;648.07196;679.50226;691.07843;353.9996;6.5147743;NAN;459.86093;37.279224;481.7171;497.12973;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
50.5;898.9361;686.80914;664.92395;691.96582;362.62689;12.006819;NAN;429.57962;52.957664;482.44629;547.16791;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
51;858.42828;729.59808;654.08435;687.33923;362.8327;20.989767;NAN;390.92776;74.762505;491.17197;592.67883;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
51.5;815.08282;775.48566;646.42664;679.65619;355.18289;33.666176;NAN;347.07138;101.25732;504.50598;632.49182;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
52;769.9325;822.8587;640.72144;671.51837;340.76581;49.914658;NAN;301.33304;131.62384;518.90466;666.15857;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
52.5;723.61029;869.52258;635.23096;665.31647;321.00446;69.333687;NAN;256.77289;165.56908;531.03961;693.84357;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
53;676.4726;912.85669;627.96991;662.9447;297.43704;91.342667;NAN;215.85655;203.09357;538.1156;716.14716;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
53.5;628.77692;950.04272;617.02216;665.63666;271.50754;115.32072;NAN;180.24696;244.18008;538.12177;733.91595;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
54;580.86304;978.32635;600.85669;673.93884;244.4079;140.746;NAN;150.74031;288.49857;529.98224;748.0354;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
54.5;533.27008;995.27802;578.58136;687.79523;217.00282;167.29765;NAN;127.32802;335.19983;513.58337;759.23956;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
55;486.71729;999;550.06921;706.67853;189.83795;194.90216;NAN;109.3451;382.86591;489.6575;767.93616;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
55.5;442.03244;988.30908;515.94922;729.76019;163.21793;223.72052;NAN;95.700127;429.59277;459.64117;774.08386;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
56;400.01926;962.85748;477.47809;756.05127;137.33224;254.08778;NAN;85.123451;473.18808;425.47833;777.14435;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
56.5;361.2998;923.1839;436.32568;784.49762;112.38993;286.43057;NAN;76.404709;511.43796;389.39169;776.10059;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
57;326.18503;870.70123;394.32901;814.02136;88.732529;321.17816;NAN;68.5867;542.36938;353.66238;769.54205;NAN;141.5813;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
57.5;294.59433;807.61835;353.2464;843.526;66.895027;358.6813;NAN;61.083477;564.46594;320.43481;755.83112;NAN;160.56772;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
58;266.05106;736.79706;314.55063;871.88788;47.602219;399.15262;NAN;53.716812;576.80011;291.54385;733.36841;NAN;181.25797;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
58.5;239.76166;661.55133;279.28586;897.9632;31.70282;442.6329;NAN;46.685982;579.07092;268.38696;700.9024;NAN;203.95395;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
59;214.76965;585.38757;247.99078;920.62329;20.062149;488.98868;NAN;40.483387;571.55072;251.83231;657.84198;NAN;229.27921;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
59.5;190.16046;511.71124;220.70782;938.80933;13.431138;537.91895;NAN;35.774391;554.96417;242.17555;604.51001;NAN;258.07358;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
60;165.27724;443.52042;197.06496;951.61023;12.332503;588.966;NAN;33.272316;530.34418;239.13158;542.3009;NAN;291.21268;313.30786;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
60.5;139.90797;383.14163;176.41696;958.33282;16.997395;641.508;NAN;33.622303;498.89575;241.8642;473.68277;NAN;329.36716;331.1517;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
61;114.38929;332.03146;158.01131;958.54224;27.369791;694.73303;NAN;37.301361;461.90015;249.05345;402.01175;NAN;372.74091;344.81021;NAN;122.47818;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
61.5;89.592056;290.6799;141.14134;952.07178;43.17403;747.61041;507.35614;44.541439;420.6665;259.01962;331.18433;NAN;420.8334;352.71713;NAN;126.12423;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
62;66.800194;258.62564;125.25222;939.00079;64.021202;798.87854;582.89368;55.284332;376.51541;269.88742;265.16672;NAN;472.28195;353.77594;326.11243;127.47647;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
62.5;47.503773;234.58995;109.98412;919.60321;89.529236;847.07153;656.9726;69.166389;330.78455;279.78601;207.49985;NAN;524.83417;347.44275;259.16599;126.70512;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
63;33.141861;216.70345;95.160828;894.26672;119.42934;890.61151;726.69183;85.540031;284.82993;287.05841;160.8438;NAN;575.47656;333.76733;197.44321;124.40965;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
63.5;24.84477;202.79929;80.750908;863.4101;153.63364;927.97479;789.85339;103.52269;240.0006;290.45761;126.65691;NAN;620.70819;313.38467;144.13229;121.4917;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
64;23.224602;190.72668;66.825508;827.42743;192.23994;957.90759;844.98401;122.0706;197.58249;289.28931;105.04813;NAN;656.92181;287.45901;101.40117;118.97271;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
64.5;28.243063;178.63876;53.527363;786.67853;235.47284;979.65002;891.2785;140.05986;158.72182;283.46555;94.832359;NAN;680.84589;257.57895;70.374527;117.78998;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
65;39.166687;165.2049;41.054352;741.52307;283.57443;993.11841;928.5097;156.36905;124.34329;273.45667;93.766502;NAN;689.99066;225.60645;51.218159;118.61624;174.36093;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
65.5;54.631397;149.73013;29.658457;692.39502;336.66397;999;956.91992;169.96347;95.070023;260.1723;98.929634;NAN;683.01538;193.4989;43.299404;121.74155;111.5258;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
66;72.797981;132.16203;19.658255;639.88806;394.59586;998.72797;977.13214;179.97324;71.169975;244.78108;107.18232;NAN;659.935;163.12643;45.378616;127.03996;62.170731;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
66.5;91.571457;112.99142;11.459857;584.82678;456.8334;994.32458;990.0733;185.76787;52.546238;228.50975;115.61682;NAN;622.12787;136.10263;55.808571;134.02148;28.453691;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
67;108.85722;93.081192;5.5753851;528.28723;522.36841;988.1264;996.914;187.02013;38.766884;212.45869;121.91549;NAN;572.15363;113.63792;72.717911;141.95169;10.184155;206.02542;23.990065;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
67.5;122.80973;73.466087;2.6278515;471.55002;589.70184;982.41821;999;183.75148;29.136744;197.46088;124.57186;NAN;513.42694;96.429764;94.165009;150.01065;5.2043447;175.75449;21.14724;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
68;132.03754;55.16436;3.3351097;415.99213;656.89935;979.03906;997.76776;176.35413;22.796564;184.0045;122.95887;NAN;449.80469;84.616142;118.25388;157.45134;10.039037;147.69141;19.216461;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
68.5;135.73862;39.0336;8.4665785;362.94424;721.7182;979.02679;994.63702;165.58286;18.839024;172.22363;117.2481;NAN;385.1474;77.808434;143.22124;163.72641;20.667929;123.00325;18.43992;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
69;133.75034;25.681284;18.768459;313.54065;781.79742;982.38123;990.86609;152.50952;16.419401;161.94499;108.218;NAN;322.91144;75.185593;167.50333;168.5594;33.265865;102.30778;18.934601;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
69.5;126.5177;15.440483;34.875549;268.59714;834.87708;987.99365;987.37946;138.44142;14.839155;152.78188;97.003113;NAN;265.84;75.628883;189.78581;171.95796;44.783665;85.691132;20.6784;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
70;114.99054;8.392251;57.223679;228.5424;879.01703;993.77399;984.62482;124.8075;13.592281;144.24739;84.843826;NAN;215.79257;77.880615;209.04155;174.16159;53.271805;72.799011;23.510658;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
70.5;100.47639;4.4304962;85.98053;193.40646;912.79907;996.95135;982.46594;113.02036;12.37485;135.86534;72.874626;NAN;173.71214;80.71022;224.54266;175.54449;57.932709;62.972752;27.154478;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
71;84.465027;3.3408558;121.0071;162.86623;935.49341;994.50067;980.15845;104.32668;11.062176;127.25436;61.972965;NAN;139.70979;83.063911;235.8656;176.49643;58.93874;55.407177;31.25235;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
71.5;68.45182;4.8776727;161.84801;136.34814;947.15991;983.62262;976.44257;99.661636;9.6677113;118.17802;52.680794;NAN;113.23135;84.168045;242.87637;177.31213;57.115692;49.304188;35.408955;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
72;53.784763;8.8239574;207.74428;113.1721;948.66919;962.19208;969.74707;99.532791;8.290637;108.55677;45.195641;NAN;93.268707;83.57206;245.70065;178.11147;53.596397;43.993176;39.239651;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
72.5;41.552818;15.021535;257.65457;92.708145;941.64301;929.0943;958.47412;103.95277;7.0654659;98.451019;39.424099;NAN;78.581856;81.141609;244.67401;178.80678;49.547935;39.003399;42.411598;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
73;32.515652;23.365093;310.28516;74.501572;928.32458;884.40393;941.31903;112.43623;6.1194925;88.026962;35.066212;NAN;67.893578;77.011757;240.27756;179.12152;45.988922;34.084126;44.676357;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
73.5;27.079947;33.769058;364.13184;58.344753;911.39056;829.38635;917.57001;124.062;5.5450463;77.519325;31.714916;NAN;60.029102;71.511345;233.0721;178.65532;43.629829;29.183027;45.88736;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
74;25.323635;46.121414;417.53281;44.288246;893.70172;766.323;887.323;137.59332;5.3881025;67.197502;28.946444;NAN;53.993187;65.074478;223.64149;176.97244;42.820621;24.397264;46.002365;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
74.5;27.057077;60.239262;468.73352;32.594585;878.01642;698.19769;851.5625;151.63211;5.6535606;57.336411;26.392374;NAN;48.999599;58.154953;212.55539;173.69017;43.587879;19.910152;45.075294;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
75;31.906752;75.838295;515.97089;23.650936;866.70752;628.29901;812.08917;164.78705;6.3179216;48.191776;23.784506;NAN;44.477634;51.156841;200.34718;168.55017;45.72472;15.926908;43.237408;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
75.5;39.409885;92.526718;557.57898;17.861244;861.51978;559.80774;771.28735;175.82513;7.3437591;39.976208;20.975496;NAN;40.061375;44.391697;187.50468;161.46503;48.899479;12.613343;40.664135;NAN;228.33673;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
76;49.111404;109.82433;592.11383;15.547234;863.39899;495.43738;731.77484;183.78612;8.690135;32.836018;17.943293;NAN;35.562031;38.06501;174.46494;152.53343;52.754993;10.052135;37.545437;170.73946;195.51726;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
76.5;60.646976;127.20127;618.49438;16.877239;872.40704;437.17532;695.98761;188.04836;10.321269;26.833132;14.779974;NAN;30.928753;32.288483;161.61189;142.02516;56.968525;8.226841;34.062439;148.12427;168.02472;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
77;73.801994;144.12703;636.1286;21.824425;887.73981;386.16748;665.7981;188.33563;12.208367;21.933023;11.668547;NAN;26.208368;27.106657;149.27626;130.34232;61.263218;7.03338;30.371357;125.67904;147.49193;222.61372;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
77.5;88.541206;160.12886;645.01227;30.158524;907.8324;342.7334;642.2356;184.68179;14.325934;18.006271;8.8501492;NAN;21.514254;22.528353;137.73387;117.96679;65.392036;6.3159051;26.596218;104.19263;134.72226;187.22227;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
78;105.0061;174.84949;645.77484;41.469109;930.54449;306.49423;625.37109;177.36539;16.641495;14.845282;6.5844927;NAN;17.003895;18.559076;127.20053;105.40561;69.1073;5.9167709;22.835609;84.276047;129.75188;153.01178;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
78.5;123.48266;188.0954;639.65253;55.214207;953.39984;276.56848;614.38531;166.83356;19.105453;12.199018;5.1056414;NAN;12.859439;15.227744;117.82466;93.140823;72.140823;5.7272615;19.180035;66.368904;131.98634;121.80357;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
79;144.34492;199.86589;628.38062;70.780617;973.85156;251.7981;607.79517;153.64024;21.645681;9.8240681;4.5785346;498.41501;9.2641506;12.599054;109.68046;81.5924;74.205521;5.7325501;15.72864;50.763355;140.37677;95.020302;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
79.5;167.98483;210.35709;614.01184;87.550491;989.52698;230.96159;603.78241;138.41377;24.164017;7.5502553;5.0632191;578.79395;6.3860884;10.768097;102.76369;71.097336;75.03376;6.0329442;12.603663;37.630562;153.59492;73.55027;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
80;194.73526;219.93614;598.68793;104.9651;998.41779;212.94856;600.5459;121.85629;26.537874;5.3506875;6.4940562;659.05426;4.3727012;9.8419094;96.992775;61.898983;74.436516;6.8472466;9.9559317;27.045279;170.18851;57.679859;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
80.5;224.79536;229.09395;584.39307;122.57869;999;196.87148;596.59094;104.77004;28.633873;3.405338;8.6788826;736.09222;3.3512545;9.9151287;92.21389;54.144306;72.377129;8.4863625;7.9644899;19.000782;188.69525;47.096909;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
81;258.1568;238.38171;572.73376;140.09705;990.27869;182.11269;590.89648;88.094849;30.324911;2.1414065;11.320142;807.1676;3.4311955;11.045238;88.220207;47.885242;69.028412;11.307121;6.8312984;13.406483;207.71182;40.977421;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
81.5;294.54077;248.34494;564.77283;157.40173;971.76068;168.31274;582.94049;72.931831;31.515612;2.2383852;14.055722;869.87598;4.7044711;13.228381;84.775337;43.082005;64.804848;15.652566;6.769609;10.089226;225.92865;38.139088;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
82;333.34851;259.46262;560.94641;174.55492;943.38;155.31555;572.5957;60.540791;32.166187;4.5867481;16.517715;922.10602;7.2426448;16.380709;81.643486;39.611504;60.356174;21.784016;7.9912925;8.8022509;242.16478;37.239437;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
82.5;373.63351;272.0936;561.07233;191.77882;905.41663;143.08769;559.93164;52.301086;32.30825;10.196413;18.39901;962.00793;11.093672;20.331488;78.614159;37.28236;56.517776;29.821699;10.688355;9.2311716;255.40033;36.985847;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
83;414.09531;286.43597;564.45355;209.40384;858.44635;131.63902;544.99048;49.62661;32.049114;20.065067;19.518106;988.02484;16.274252;24.829943;75.522301;35.859451;54.217098;39.704895;15.012547;11.0209;264.8302;36.321625;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
83.5;453.10544;302.50726;570.05585;227.79037;803.33856;120.96167;527.60657;53.833935;31.568678;35.02565;19.873552;999;22.758265;29.56403;72.257431;35.100056;54.323681;51.177147;21.053804;13.815287;269.92511;34.556095;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
84;488.77762;320.15106;576.72296;247.23706;741.28235;110.9935;507.3237;65.972481;31.108049;55.598087;19.675726;994.35089;30.462717;34.18898;68.76503;34.79266;57.48576;63.804375;28.822435;17.299025;270.46912;31.42247;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
84.5;519.07947;339.06934;583.38428;267.88925;673.82043;101.61141;483.44647;86.639832;30.954685;81.870705;19.34857;974.28119;39.234509;38.362164;65.041794;34.792046;63.977058;77.021706;38.238361;21.219435;266.5661;27.058249;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
85;541.98328;358.87592;589.22308;289.66458;602.87299;92.648079;455.22369;115.81751;31.414753;113.42898;19.495798;939.96216;48.843456;41.780071;61.124798;35.04253;73.59404;90.203773;49.125031;25.396372;258.60965;21.92502;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
85.5;555.6496;379.16238;593.77997;312.21036;530.72406;83.924583;422.11163;152.75635;32.779175;149.34743;20.836782;893.6015;58.983273;44.212036;57.073574;35.587624;85.629913;102.74522;61.204613;29.716005;247.22597;16.708519;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
86;558.63599;399.56018;596.98334;334.91376;459.94339;75.286804;384.04703;195.94019;35.284611;188.24911;24.126806;838.3606;69.280777;45.525211;52.95018;36.557339;98.9459;114.13669;74.103638;34.105812;233.18983;12.20568;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
86.5;550.10004;419.78381;599.11859;356.96405;393.23715;66.633598;341.65225;243.14709;39.081814;228.43173;30.069626;778.09967;79.313995;45.694599;48.798847;38.13446;112.13205;124.0279;87.369408;38.500092;217.31625;9.2168159;NAN;110.36284;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
87;529.96887;439.64423;600.73853;377.45816;333.24011;57.943508;296.32675;291.60327;44.216805;268.03839;39.237579;717.00507;88.638969;44.798672;44.634895;40.504223;123.72944;132.26126;100.49265;42.812889;200.36609;8.4581547;NAN;84.933357;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
87.5;499.04495;459.03488;602.54852;395.54074;282.25858;49.283695;250.18661;338.22781;50.627277;305.25488;52.008282;659.15106;96.825264;43.001759;40.444653;43.795448;132.48843;138.87285;112.94069;46.921566;182.96835;10.495514;NAN;62.422138;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
88;459.02155;477.89661;605.27655;410.55725;242.01125;40.804832;205.85361;379.92917;58.153488;338.49847;68.523987;608.06604;103.49346;40.529205;36.200691;48.026855;137.61276;144.06406;124.20279;50.661552;165.58469;15.701484;NAN;43.887669;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
88.5;412.39258;496.17252;609.55054;422.19345;213.41621;32.719799;166.12717;413.91644;66.559425;366.57117;88.673096;566.35193;108.34737;37.637737;31.88776;53.066059;138.94507;148.14709;133.84402;53.847954;148.50548;24.236399;NAN;29.830715;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
89;362.25946;513.76819;615.79596;430.57025;196.46649;25.274588;133.59738;437.99091;75.564003;388.75385;112.09576;535.43097;111.19522;34.586494;27.535273;58.615421;137.04723;151.47896;141.55148;56.316818;131.87445;36.047859;NAN;20.238083;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
89.5;312.05569;530.52338;624.16779;436.26883;190.22453;18.71287;110.27666;450.7739;84.869545;404.83282;138.20772;515.45953;111.95959;31.610666;23.251055;64.231857;133.16086;154.38875;147.16884;57.974026;115.74265;50.88765;NAN;14.69399;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
90;265.22479;546.2077;634.52502;440.28024;192.94142;13.242844;97.31237;451.83716;94.184929;415.05923;166.23607;505.40475;110.67805;28.904139;19.244583;69.378769;129.04448;157.12091;150.70874;58.844467;100.13454;68.341919;NAN;12.525721;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
90.5;224.89038;560.5448;646.43744;443.88358;202.28238;9.0107231;94.827438;441.71301;103.24605;420.05383;195.26442;503.27194;107.49486;26.614021;15.834394;73.500412;126.71685;159.79518;152.33978;59.109634;85.1138;87.864601;NAN;12.961107;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
91;193.55675;573.26672;659.22125;448.47446;215.61972;6.0848637;101.91273;421.78198;111.82571;420.67599;224.28554;506.43759;102.64692;24.84487;13.434721;76.105446;128.13611;162.39493;152.35506;59.121887;70.82663;108.81799;NAN;15.260772;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
91.5;172.87939;584.19305;671.99109;455.37091;230.34262;4.4510798;116.77058;394.0498;119.74085;417.88297;252.25578;512.0506;96.443222;23.669819;12.517376;76.840431;134.88055;164.77798;151.12483;59.394325;57.518486;130.51413;NAN;18.804466;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
92;163.53702;593.30841;683.72101;465.62308;244.1313;4.0203509;136.98109;360.85846;126.85255;412.6004;278.15305;517.43079;89.237801;23.147697;13.55395;75.542801;147.88524;166.70702;149.04425;60.566097;45.526413;152.25737;NAN;23.12562;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
92.5;165.21344;600.80847;693.31195;479.84946;255.16144;4.6448245;159.83366;324.59012;133.06152;405.61716;301.03284;520.39886;81.399582;23.33997;16.943148;72.26033;167.27724;167.89763;146.48198;63.332687;35.235767;173.38443;NAN;27.898085;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
93;176.68306;607.09052;699.66736;498.12509;262.21964;6.1440001;182.67116;287.40768;138.30078;397.51901;320.09268;519.5058;73.28186;24.324192;22.938612;67.236671;192.35428;168.07616;143.73575;68.369576;27.030691;193.30138;NAN;32.900043;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
93.5;195.98692;612.67865;701.77625;519.93585;264.72449;8.3377085;203.19199;251.06624;142.53606;388.66858;334.74774;514.12799;65.197006;26.198536;31.586712;60.866199;221.70238;167.03157;141.00461;76.244598;21.23798;211.51096;NAN;37.967567;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
94;220.68324;618.09277;698.79608;544.21021;262.65732;11.082566;219.66971;216.81099;145.77556;379.23285;344.71002;504.43781;57.400761;29.076286;42.6945;53.628914;253.42885;164.65689;138.38127;87.34256;18.082573;227.6268;NAN;42.957714;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
94.5;248.13405;623.68549;690.12573;569.42383;256.42673;14.308087;231.07591;185.36679;148.09311;369.24832;350.05542;491.285;50.08503;33.072796;55.834751;46.018845;285.46158;160.97096;135.86473;101.80241;17.646053;241.37318;29.623047;47.730606;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
95;275.79099;629.48785;675.45953;593.76367;246.70444;18.049883;237.10567;157.00845;149.64462;358.70316;351.25812;476.01428;43.378044;38.291317;70.389519;38.478794;315.86813;156.11813;133.38817;119.48675;19.84584;252.57379;34.110851;52.132107;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
95.5;301.44843;635.09979;654.81512;615.33234;234.26369;22.470966;238.10899;131.68248;150.67563;347.62277;349.18329;460.22073;37.349159;44.811871;85.624031;31.358303;343.13623;150.34506;130.85052;139.98586;24.437504;261.14212;39.316402;55.992493;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
96;323.44385;639.65778;628.5329;632.38226;219.84323;27.867365;234.94945;109.1494;151.51137;336.14029;345.04138;445.50049;32.018623;52.686729;100.77916;24.894642;366.36658;143.95807;128.14626;162.65369;31.025038;267.07498;45.128933;59.143463;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
96.5;340.78333;641.89307;597.25183;643.54498;204.06206;34.650486;228.81496;89.120651;152.53076;324.54712;340.30222;433.21118;27.373291;61.938553;115.16056;19.220778;385.35071;137.27425;125.18536;186.66914;39.082581;270.44861;51.371922;61.443901;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
97;353.18802;640.28296;561.86499;648.03064;187.39127;43.309826;221.02037;71.359642;154.13358;313.30701;336.57773;424.29041;23.389427;72.563766;128.21088;14.394505;400.50961;130.56952;121.89871;211.11319;47.998966;271.41934;57.808002;62.809528;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
97.5;361.06262;633.27594;523.46948;645.77252;170.16745;54.351414;212.82777;55.740276;156.70432;303.03699;335.48355;419.14313;20.060703;84.536148;139.54776;10.439456;412.72949;124.0332;118.23325;235.04332;57.121967;270.22345;64.15155;63.233135;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
98;365.3941;619.55963;483.30457;637.49658;152.63521;68.221344;205.30324;42.250122;160.58186;294.44949;338.49054;417.61969;17.425518;97.81118;148.96614;7.384027;423.13016;117.73988;114.14204;257.55945;65.823944;267.17157;70.091232;62.794891;267.18985;NAN;NAN;79.091263;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
98.5;367.59338;598.32526;442.68613;624.70319;135.00072;85.226898;199.22278;30.951645;166.03827;288.26254;346.77826;419.06827;15.587069;112.32559;156.40216;5.2859311;432.81534;111.6381;109.5778;277.86475;73.557068;262.63577;75.318054;61.654449;290.3638;NAN;NAN;66.845299;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
99;369.29904;569.48492;402.93878;609.5575;117.47776;105.47068;195.02791;21.922632;173.27795;285.08884;361.11237;422.47745;14.720572;127.99373;161.87;4.2356248;442.64859;105.56445;104.49147;295.30835;79.890205;257.02536;79.556023;60.036621;316.76999;NAN;385.11652;58.804199;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
99.5;372.16492;533.78851;365.3342;594.68842;100.31863;128.80505;192.8347;15.196984;182.45096;285.32379;381.75339;426.67374;15.065074;144.69753;165.39034;4.3400416;453.0968;99.277115;98.839523;309.40765;84.537712;250.75421;82.588104;58.209282;345.38492;NAN;382.54773;55.298264;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
100;377.66061;492.81857;331.03964;582.92377;83.823166;154.82104;192.48483;10.725311;193.67584;289.05313;408.41;430.53137;16.898815;162.27837;166.92641;5.6907248;464.17447;92.511452;92.597687;319.85272;87.367157;244.20367;84.276337;56.460869;374.87177;NAN;375.09119;55.957127;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
100.5;386.89798;448.85214;301.06607;576.98242;68.32328;182.8768;193.63193;8.3605127;207.06281;295.99487;440.24432;433.16031;20.501215;180.53288;166.35062;8.3214121;475.4826;85.045906;85.77507;326.50299;88.400154;237.68259;84.572792;55.084621;403.70511;NAN;362.33505;59.84893;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
101;400.49789;404.61765;276.21985;579.16705;54.151199;212.16138;195.85004;7.8694673;222.72209;305.48996;475.93259;434.03796;26.110147;199.2063;163.44881;12.170158;486.32211;76.766808;78.427902;329.38126;87.798355;231.3947;83.516609;54.360867;430.33807;NAN;344.37918;65.703468;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
101.5;418.505;362.99069;257.05493;591.09149;41.601437;241.78493;198.75519;8.9558887;240.74887;316.54996;513.76892;433.0795;33.881092;217.98663;157.96716;17.052694;495.85428;67.716637;70.667381;328.6633;85.844185;225.41736;81.219841;54.545902;453.35422;NAN;321.78885;72.166962;NAN;351.1413;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
102;440.37915;326.67398;243.82755;613.4762;30.892515;270.88095;202.11746;11.2903;261.18085;327.95663;551.80066;430.63159;43.853745;236.50908;149.69077;22.659359;503.27292;58.117386;62.659626;324.67847;82.921417;219.69736;77.844673;55.863163;471.61057;NAN;295.49344;78.039757;77.655098;339.68701;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
102.5;465.03104;297.90436;236.45604;646.03265;22.142204;298.69839;205.93794;14.547363;283.94241;338.39331;587.97247;427.38797;55.930882;254.37209;138.53644;28.573566;507.94562;48.366238;54.617111;317.90833;79.488335;214.06671;73.582527;58.491753;484.32062;NAN;266.64926;82.447594;91.569283;328.09088;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
103;490.89133;278.22458;234.49854;687.45874;15.359837;324.67178;210.47763;18.439352;308.77957;346.59131;620.2804;424.25238;69.872787;271.16937;124.63707;34.312157;509.50943;39.002712;46.780983;308.98602;76.054939;208.28055;68.638405;62.561375;491.08588;NAN;236.49272;84.925705;105.30039;316.93399;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
103.5;516.00995;268.3425;237.15701;735.5423;10.45778;348.45486;216.22914;22.741791;335.21741;351.46945;646.92896;422.15677;85.309784;286.52847;108.39508;39.379856;507.90201;30.652069;39.399048;298.67709;73.155273;202.06786;63.224419;68.143547;491.86954;NAN;206.20966;85.411537;118.24969;306.74005;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
104;538.20465;268.08667;243.3147;787.36871;7.2773323;369.91672;223.83554;27.306541;362.55499;352.24973;666.47894;421.87509;101.77369;300.14359;90.496613;43.33234;503.32718;23.954962;32.701153;287.84988;71.329292;195.18857;57.562103;75.243103;486.94928;NAN;176.83221;84.15992;129.91096;297.93204;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
104.5;555.25342;276.45877;251.60985;839.6004;5.6237712;389.10065;233.97572;32.06424;389.92035;348.52789;677.96436;423.88535;118.74256;311.79797;71.877327;45.83176;496.1691;19.495802;26.879866;277.41135;71.094078;187.48628;51.88995;83.794556;476.84924;NAN;149.17754;81.614693;139.89078;290.77472;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
105;565.12323;291.77298;260.54156;888.79321;5.3053989;406.15936;247.2366;37.017776;416.37704;340.28537;680.95386;428.29767;135.68851;321.3761;53.646275;46.685318;486.8837;17.739248;22.080494;268.23209;72.91684;178.92616;46.472469;93.650826;462.28946;NAN;123.82172;78.266975;147.91217;285.36819;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
105.5;566.21857;311.85654;268.59561;931.70825;6.1670504;421.27847;263.98834;42.225945;441.07562;327.84616;675.55219;434.83521;152.11647;328.86578;36.978836;45.864391;475.89749;18.981068;18.401197;261.07111;77.169754;169.61365;41.608589;104.57632;444.15402;NAN;101.10803;74.540924;153.80318;281.64539;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
106;557.62341;334.28854;274.37991;965.59729;8.1092806;434.6095;284.28531;47.781254;463.41885;311.78683;662.34918;442.89343;167.59128;334.35605;22.993382;43.496067;463.53461;23.317785;15.897413;256.51749;84.067543;159.79385;37.630836;116.25078;423.46616;NAN;81.192276;70.723152;157.47644;279.41098;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
106.5;539.2998;356.63654;276.74478;988.42267;11.102221;446.2215;307.8111;53.790791;483.20483;292.82684;642.32812;451.63895;181.75285;338.02692;12.629898;39.834255;449.98895;30.643309;14.587458;254.95769;93.600433;149.82512;34.894863;128.28583;401.38202;NAN;64.102928;66.928726;158.92131;278.3855;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
107;512.20728;376.67108;274.88132;999;15.193801;456.08255;333.89005;60.356674;500.72034;271.71417;616.75031;460.13602;194.32684;340.13397;6.5500565;35.215664;435.32748;40.669064;14.459578;256.5712;105.47929;140.13567;33.753635;140.2588;379.15204;NAN;49.799618;63.119717;158.20549;278.25955;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
107.5;478.31259;392.53427;268.38358;997.04553;20.512672;464.06494;361.56604;67.562584;516.7514;249.13492;587.03485;467.46011;205.13086;340.98117;5.0683928;30.012703;419.53665;52.961697;15.472722;261.34415;119.10091;131.16336;34.51733;151.75618;358.06491;NAN;38.224487;59.164738;155.4859;278.73227;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
108;NAN;402.85626;257.26459;983.13245;27.267202;469.97122;389.74136;75.461517;532.50189;225.6566;554.65039;472.79044;214.07912;340.88589;8.1292191;24.587444;402.59521;66.994392;17.551853;269.10754;133.57275;123.2914;37.40678;162.4257;339.3548;NAN;29.338345;54.911491;151.03296;279.54147;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
108.5;NAN;406.81311;241.9254;958.5639;35.744987;473.57593;417.35583;84.068489;549.42035;201.71217;521.03076;475.45914;221.18303;340.13358;15.325828;19.261074;384.55847;82.196434;20.58112;279.59253;147.77899;116.7893;42.508739;172.02744;324.07101;NAN;23.137476;50.258007;145.24341;280.47897;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
109;NAN;404.13367;223.0856;925.19067;46.308224;474.67404;443.56589;93.354401;568.97028;177.62085;487.52319;474.98712;226.54709;338.93311;25.956158;14.296537;365.62531;98.000397;24.401642;292.4823;160.49258;111.76467;49.741783;180.48071;312.93619;NAN;19.652763;45.198166;138.65689;281.4028;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
109.5;NAN;395.05527;201.68852;885.18713;59.384373;473.12396;467.88965;103.24736;592.37628;153.63872;455.35593;471.09116;230.36389;337.37723;39.108868;9.9002829;346.17648;113.87408;28.815622;307.44821;170.5193;108.13697;58.840687;187.89658;306.21939;NAN;18.929348;39.838215;131.95401;282.21262;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
110;NAN;380.24011;178.79532;840.83057;75.445564;468.88568;490.28497;113.6431;620.39899;130.02336;425.62451;463.67026;232.90247;335.42654;53.765408;6.2377348;326.78983;129.34384;33.600327;324.16443;176.84839;105.63842;69.368408;194.59227;303.64542;NAN;20.993391;34.381943;125.9386;282.86911;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
110.5;NAN;360.6586;155.47452;794.29578;94.972603;462.04941;511.14993;124.42244;653.17279;107.09098;399.28384;452.78036;234.48976;332.91766;68.910744;3.451793;308.21097;144.00858;38.528934;342.30524;178.79489;103.83888;80.754303;201.0775;304.37189;NAN;25.814344;29.086666;121.51273;283.39716;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
111;NAN;337.46085;132.70674;747.49414;118.40364;452.85175;531.24365;135.47609;690.13788;85.253494;377.14026;438.60474;235.49084;329.58252;83.639297;1.6854978;291.29636;157.54213;43.39756;361.52982;176.10066;102.19695;92.353729;208.00444;307.0549;NAN;33.270695;24.209816;119.62429;283.8873;190.90106;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
111.5;NAN;311.85413;111.31281;701.96283;146.06955;441.67926;551.5495;146.72569;730.06769;65.027924;359.82968;421.44543;236.2879;325.07431;97.249245;1.0977314;276.9292;169.68845;48.051964;381.45261;168.97653;100.12592;103.51929;216.09076;310.00626;NAN;43.123631;19.956379;121.19815;284.49271;180.0188;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
112;NAN;284.99875;91.911987;658.81012;178.12204;429.05551;573.09351;158.13902;771.19232;47.012825;347.77454;401.72314;237.25938;319.00235;109.31249;1.8754559;265.94394;180.25063;52.410095;401.63913;158.07896;97.068398;113.67186;226.01689;311.43268;NAN;55.008499;16.442078;127.06413;285.43594;169.44473;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
112.5;NAN;257.93066;74.904816;618.7052;214.46938;415.60837;596.74463;169.73958;811.40247;31.831181;341.11615;379.97681;238.7608;310.97467;119.71135;4.2298675;259.06369;189.07774;56.476456;421.6312;144.41493;92.569267;122.36652;238.30876;309.70813;NAN;68.437408;13.674542;137.86487;287.00772;159.65651;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
113;NAN;231.51414;60.483513;581.9104;254.72723;402.02188;623.02484;181.60674;848.48596;20.052607;339.64963;356.86691;241.1132;300.65417;128.63478;8.385457;256.86765;196.04816;60.345562;441.00543;129.20184;86.340813;129.34204;253.22827;303.64886;NAN;82.818657;11.559218;153.98334;289.55228;151.03299;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
113.5;NAN;206.42027;48.660885;548.33826;298.19836;388.97217;651.96082;193.8671;880.37732;12.109531;342.7854;333.13873;244.60126;287.81641;136.53003;14.56991;259.78595;201.05681;64.185112;459.46307;113.70783;78.30587;134.54953;270.68491;292.73315;NAN;97.49514;9.9264612;175.4809;293.41672;143.84116;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
114;NAN;183.12366;39.312408;517.62811;343.88895;377.05896;683.00562;206.67737;905.37329;8.2270546;349.56232;309.56375;249.48083;272.39273;144.01869;23.013397;268.11755;204.00594;68.201477;476.93948;99.107986;68.619308;138.1561;290.19092;277.23419;306.40317;111.78922;8.5748386;202.06213;298.90237;138.24197;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
114.5;NAN;161.91275;32.225121;489.22894;390.56503;366.73459;715.0564;220.19963;922.30359;8.3756533;358.71887;286.86328;255.99043;254.49356;151.7865;33.952206;282.06143;204.80637;72.59362;493.67334;86.381691;57.664989;140.52217;310.87137;258.22958;338.05917;125.0545;7.3235078;233.07141;306.18802;134.30937;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
115;NAN;142.9109;27.145447;462.48169;436.84671;358.24487;746.57092;234.57065;930.63312;12.25535;368.81546;265.62305;264.34976;234.40842;160.46922;47.635738;301.74219;203.38579;77.501869;510.22653;76.272903;46.024624;142.15665;331.52759;237.50623;368.66766;136.71829;6.0597563;267.51279;315.26648;132.06381;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
115.5;NAN;126.10317;23.823845;436.69366;481.32361;351.58997;775.76007;249.86499;930.50128;19.314924;378.39954;246.20357;274.73685;212.58545;170.55539;64.333557;327.22049;199.70273;82.964127;527.42511;69.288399;34.423431;143.65454;350.75699;217.33737;396.63995;146.31485;4.7715878;304.09695;325.89594;131.50945;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
116;NAN;111.37243;22.056229;411.21054;522.67279;346.52002;800.8252;266.05789;922.69073;28.802216;386.19156;228.69202;287.24591;189.60374;182.3176;84.332558;358.47787;193.76381;88.881607;546.23474;65.744766;23.666254;145.62524;367.1127;200.17662;420.66595;153.51582;3.5620956;341.30835;337.58578;132.66867;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
116.5;NAN;98.527924;21.708685;385.47797;559.77216;342.56845;820.20844;282.99536;908.53375;39.840446;391.26617;212.89252;301.83453;166.14209;195.7878;107.92146;395.37402;185.64262;95.001724;567.5899;65.830032;14.566377;148.62263;379.2876;188.32355;439.80029;158.14784;2.6369934;377.49927;349.62347;135.61064;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
117;NAN;87.33271;22.734829;359.09732;591.78992;339.12741;832.81311;300.37091;889.7663;51.515141;393.19009;198.37314;318.28113;142.94897;210.77859;135.35283;437.5694;175.49501;100.93197;592.19983;69.662994;7.8836875;153.08081;386.30148;183.57697;453.52405;160.198;2.2746091;411.00092;361.14105;140.46785;271.52075;NAN;687.41394;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
117.5;NAN;77.52784;25.175545;331.86633;618.23651;335.54758;838.16309;317.72021;868.3429;62.962177;392.0939;184.54524;336.17029;120.80866;226.94037;166.79045;484.43576;163.56602;106.17267;620.3623;77.327446;4.268322;159.26282;387.65692;186.97273;461.7749;159.81352;2.781086;440.24789;371.20975;147.42966;268.86008;NAN;763.37317;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
118;NAN;68.855827;29.143797;303.80093;638.97797;331.25308;836.48132;334.43335;846.23657;73.442009;388.6622;170.77228;354.92361;100.50228;243.84604;202.24272;534.97015;150.18913;110.17146;651.85114;88.881035;4.230607;167.22588;383.45013;198.61856;464.93829;157.29863;4.4378476;463.91098;378.94617;156.717;262.77026;NAN;833.39301;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
118.5;NAN;61.079697;34.793613;275.13205;654.21649;325.84866;828.67285;349.78787;825.23364;82.392517;384.04135;156.48457;373.86792;82.755959;261.07654;241.49792;587.75012;135.77444;112.39273;685.8941;104.33372;8.1356287;176.80617;374.4072;217.64508;463.79816;153.10001;7.4540157;481.00107;383.63052;168.53749;252.58408;611.72754;893.69397;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
119;NAN;54.002151;42.282169;246.28311;664.44489;319.20038;816.20233;362.99387;806.75098;89.452675;379.67572;141.3065;392.33289;68.181252;278.28378;284.06274;640.93304;120.78747;112.39637;721.25391;123.61089;16.215368;187.62277;361.83701;242.27647;459.43549;147.78258;11.925331;490.95767;384.81726;183.03085;237.98137;677.19043;941.54285;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
119.5;NAN;47.478127;51.728096;217.81665;670.38507;311.47009;800.88507;373.25424;791.68378;94.460938;377.08466;125.1506;409.76425;57.211273;295.21927;329.12094;692.33801;105.71335;109.91302;756.40155;146.51241;28.601355;199.1006;347.51337;270.03189;453.10751;141.99684;17.809813;493.69757;382.4061;200.2039;219.12894;736.78253;975.30676;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
120;NAN;41.421509;63.172016;190.37175;672.91919;303.10172;784.61853;379.83292;780.31824;97.431419;377.62521;108.26235;425.82913;50.050476;311.71616;375.52295;739.61151;91.020393;104.90601;789.76019;172.6893;45.364502;210.5153;333.50186;297.99164;446.11414;136.43018;24.923546;489.62363;376.70172;219.8736;196.79222;786.92419;994.3783;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
120.5;NAN;35.801178;76.540649;164.59001;673.02301;294.76028;769.10236;382.12576;772.30713;98.512665;382.27466;91.196747;440.49231;46.645451;327.63354;421.81235;780.45758;77.124496;97.606598;819.97479;201.65779;66.551392;221.05518;321.9534;323.13107;439.6539;131.7505;32.955376;479.60025;368.41019;241.62312;172.37434;824.88867;999;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
121;NAN;30.629675;91.623535;141.0428;671.70166;287.23407;755.59601;379.72681;766.7287;97.942436;391.47064;74.730835;454.04846;46.679222;342.78354;466.29901;812.91101;64.358162;88.520073;846.14984;232.85858;92.21109;229.89453;314.89835;342.65973;434.70258;128.54292;41.502998;464.86865;358.57788;264.79178;147.88101;848.84747;990.04602;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
121.5;NAN;25.945894;108.06602;120.16991;669.93304;281.31985;744.76318;372.47421;762.21149;96.006317;405.03104;59.742725;467.08646;49.591892;356.86337;507.17114;835.60059;52.950439;78.394646;867.9881;265.75174;122.39558;236.26805;314.06946;354.34167;431.92322;127.24979;50.119427;446.9278;348.48645;288.49438;125.80403;857.82819;968.83453;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
122;NAN;21.79619;125.38076;102.2384;668.61755;277.70468;736.62299;360.47223;757.12128;93.006493;422.1579;47.0667;480.37973;54.631035;369.41928;542.63861;847.97919;43.019466;68.161659;885.81067;299.91901;157.1348;239.53729;320.76981;356.74365;431.63245;128.12038;58.367828;427.39545;339.51523;311.68735;108.89257;851.65338;936.97272;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
122.5;NAN;18.217882;142.97307;87.326019;668.53326;276.8649;730.61615;344.08316;749.78577;89.239792;441.51877;37.357891;494.71558;60.929924;379.86124;571.07214;850.47058;34.578587;58.853291;900.43921;335.14072;196.38741;239.24512;335.79745;349.37689;433.83319;131.16702;65.870163;407.84204;332.99728;333.26694;99.887062;830.84991;896.26642;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
123;NAN;15.228279;160.18355;75.3311;670.29059;278.99643;725.76312;323.89282;738.71826;84.986282;461.39639;31.006258;510.70245;67.613457;387.53757;591.13184;844.49725;27.551254;51.506607;912.96606;371.43454;239.98019;235.15147;359.42358;332.72241;438.28842;136.14604;72.343895;389.64365;330.08044;352.1936;101.2038;796.56281;848.67627;NAN;NAN;215.71596;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
123.5;NAN;12.819892;176.33859;66.002029;674.28656;283.98395;720.88068;300.65488;722.82556;80.505951;479.88248;28.083565;528.59778;73.911446;391.85352;601.8739;832.36688;21.798124;47.059998;924.48242;409.03748;287.54086;227.24944;391.42035;308.13705;444.61447;142.5658;77.619316;373.8537;331.60342;367.61414;114.62527;750.47522;796.3031;NAN;NAN;213.9359;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
124;NAN;10.960139;190.80528;58.980843;680.66309;291.41449;714.81378;275.22433;701.56073;76.041313;495.09387;28.362535;548.20099;79.2593;392.41214;602.82928;817.02356;17.145155;46.259571;935.84088;448.3212;338.45905;215.7625;431.13486;277.65222;452.37894;149.72491;81.638863;361.12909;338.03506;378.97122;141.03871;694.72583;741.34314;NAN;NAN;210.08237;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
124.5;NAN;9.5949841;203.04257;53.852364;689.27295;300.62521;706.64862;248.48819;675.026;71.820183;505.37738;31.384121;568.84283;83.371887;389.14078;594.04645;801.69147;13.416262;49.586426;947.4859;489.65759;391.89163;201.1221;477.57764;243.70981;461.18979;156.78372;84.443054;351.69556;349.46832;386.08792;180.25702;631.8158;686.00104;NAN;NAN;204.29742;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
125;NAN;8.6561298;212.6398;50.191185;699.66791;310.7796;695.87006;221.30099;644.00342;68.053543;509.47455;36.557129;589.47455;86.274628;382.37671;576.09442;789.44263;10.455979;57.212013;959.39233;533.24683;446.81476;183.9294;529.51654;208.8802;470.75967;162.85323;86.144211;345.3627;365.67169;389.21362;230.93903;564.48706;632.35431;NAN;NAN;196.97519;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
125.5;NAN;8.0709858;219.34283;47.599834;711.10748;320.95456;682.43457;194.43193;609.9267;64.926132;506.63318;43.266415;608.84222;88.286476;372.89148;550.02789;782.74957;8.1443272;68.98922;971.09503;578.92114;502.11646;164.90332;585.55994;175.55684;480.94284;167.0941;86.887863;341.58716;386.20004;389.02072;290.64111;495.56537;582.22046;NAN;NAN;188.66629;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
126;NAN;7.7763367;223.06706;45.736832;722.59308;330.2272;666.7533;168.53119;574.78632;62.581413;496.65427;50.979588;625.71423;89.962463;361.83969;517.31451;783.09357;6.4054537;84.47319;981.8067;625.99402;556.71924;144.82048;644.20392;145.70175;491.72363;168.81508;86.819992;339.569;410.52713;386.54883;356.00592;427.76624;537.01355;NAN;NAN;179.96901;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
126.5;NAN;7.724421;223.89409;44.333523;732.93677;337.74973;649.60095;144.1149;540.9776;61.104042;479.87991;59.330887;639.10938;92.005905;350.64166;479.72989;790.70294;5.207303;102.96307;990.59668;673.16937;609.70294;124.4539;703.85059;120.66378;503.18344;167.55171;86.061272;338.35968;438.18576;383.10397;423.04501;363.48965;497.63434;NAN;NAN;171.41208;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
127;NAN;7.8852305;222.05975;43.202484;740.85217;342.80759;631.96191;121.56802;511.10226;60.504871;457.11868;68.175018;648.48596;95.168716;340.82355;439.21732;804.4566;4.5523491;123.57316;996.56976;718.54895;660.40125;104.51787;762.80182;101.07437;515.46942;163.11928;84.693428;336.9693;468.87579;380.12833;487.53534;304.64484;464.3887;NAN;NAN;163.3681;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
127.5;NAN;8.245472;217.9305;42.238274;745.06006;344.85333;614.85895;101.16624;487.74338;60.713654;429.5318;77.583382;653.8631;100.15435;333.83951;397.73932;821.99036;4.4616652;145.3134;999;759.74677;708.43555;85.626823;819.24567;86.872917;528.76825;155.63277;82.754051;334.47424;502.51389;379.04669;545.45673;252.53134;436.97586;140.66649;NAN;156.01694;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
128;NAN;8.8050117;211.97421;41.409908;744.40033;343.52606;599.20068;83.107468;473.23846;61.583431;398.49753;87.786469;655.8606;107.5388;330.91354;357.1329;839.98669;4.9563093;167.1805;997.42236;794.10461;753.69098;68.270599;871.27655;77.419876;543.29791;145.49834;80.246544;330.11267;539.20642;381.11301;593.42383;207.78427;414.54813;156.31253;NAN;149.36293;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
128.5;NAN;9.5704908;204.72588;40.748863;737.93982;338.65433;585.66522;67.548286;469.46201;62.911232;365.47205;99.078247;655.62964;117.71532;332.92227;318.98474;854.6308;6.0425224;188.25334;991.63611;818.98798;796.22235;52.808697;916.93152;71.686882;559.31104;133.36626;77.16256;323.33865;579.13965;387.28091;629.05206;170.40872;395.8461;172.522;NAN;143.28152;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
129;NAN;10.550222;196.75331;40.335709;725.06506;330.25031;574.63092;54.628639;477.63785;64.466324;331.86142;111.72289;654.68451;130.86591;340.33542;284.53082;862.14142;7.6985931;207.78503;981.64514;832.10938;836.10358;39.479923;954.25415;68.468681;577.10455;120.05811;73.504524;313.8508;622.4176;398.11029;651.18384;139.87137;379.38309;189.45738;NAN;137.59064;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
129.5;NAN;11.748963;188.62311;40.282394;705.55109;318.49445;566.1579;44.487267;498.18625;66.030113;298.90646;125.87064;654.65741;146.9557;353.22025;254.58864;859.32294;9.8692932;225.2811;967.54474;831.828;873.26495;28.422405;981.39539;66.615074;597.02917;106.48018;69.306831;301.59485;668.88635;413.73004;660.00494;115.25574;363.66861;207.4874;NAN;132.12498;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
130;NAN;13.164846;180.8698;40.719788;679.59607;303.71628;560.008;37.261833;530.64392;67.439034;267.60068;141.50165;657.02356;165.74387;371.2959;229.52885;844.03473;12.473573;240.55881;949.41193;817.37048;907.35309;19.704216;996.73273;65.197235;619.47986;93.524521;64.654694;286.73196;717.98297;433.85904;657.00104;95.442436;347.41675;227.02596;NAN;126.79102;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
130.5;NAN;14.787409;173.96782;41.786724;647.81805;286.37289;555.69061;33.078262;573.64722;68.625008;238.64558;158.39919;662.85321;186.80412;394.02252;209.28902;815.51447;15.421262;253.77283;927.23816;788.94714;937.66254;13.354779;999;63.638554;644.84509;81.980042;59.694946;269.60696;768.62921;457.87381;644.76306;79.285469;329.69934;248.35892;NAN;121.5975;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
131;NAN;16.597418;168.3091;43.617775;611.20612;267.02438;552.52094;32.033157;625.0144;69.65033;212.44269;176.15625;672.64447;209.55461;420.70297;193.43338;774.5033;18.639957;265.40839;900.93866;747.75098;963.16724;9.3928232;987.41864;61.766232;673.42975;72.458023;54.63879;250.68428;819.21405;484.91235;626.65363;65.765305;310.02075;271.47495;NAN;116.67051;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
131.5;NAN;18.566549;164.188;46.333607;571.03918;246.30922;549.68353;34.170906;681.91589;70.72934;189.12102;194.22165;686.25616;233.29382;450.56784;181.25592;723.15045;22.10288;276.23279;870.43298;695.83557;982.64899;7.8411994;961.80841;59.815132;705.34747;65.352394;49.753654;230.4985;867.67993;513.99457;606.40259;54.092968;288.32745;295.95807;NAN;112.23283;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
132;NAN;20.658411;161.79228;50.032673;528.7771;224.91444;546.2926;39.472473;741.12622;72.236656;168.58464;211.96895;702.94727;257.24515;482.83273;171.91434;664.71997;25.85355;287.21075;835.76752;635.87982;994.90576;8.7258883;922.66107;58.395535;740.41656;60.829746;45.354916;209.60934;911.68036;544.15643;587.66309;43.772106;264.94434;320.95764;86.659721;108.56277;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
132.5;NAN;22.830498;161.19975;54.785221;485.93738;203.54361;541.45599;47.85038;799.32849;74.688141;150.57303;228.77715;721.50555;280.61243;516.73328;164.56398;603.15094;30.018438;299.38879;797.22491;570.8786;999;12.060107;871.15955;58.425213;778.07861;58.844975;41.791626;188.55911;948.81226;574.56573;573.62665;34.602512;240.45773;345.26779;77.688126;105.94865;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
133;NAN;25.036875;162.38364;60.628735;443.96835;182.88005;534.33636;59.161587;853.42657;78.697861;134.72481;244.11984;740.4472;302.64691;551.54828;158.4789;542.5321;34.805038;313.74817;755.37909;503.81616;994.48621;17.816988;809.12219;61.0481;817.36145;59.181919;39.43;167.85158;976.86084;604.60895;566.7298;26.634874;215.58505;367.49765;69.841415;104.6393;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
133.5;NAN;27.231607;165.22142;67.564919;404.13235;163.55005;524.21277;73.240364;900.82568;84.91468;120.63564;257.63248;758.24756;322.71347;586.62146;153.13803;486.5748;40.489468;331.04904;711.07941;437.38104;981.55267;25.899199;738.88153;67.54969;856.88513;61.50119;38.633514;147.93994;994.00928;633.92072;568.48236;20.096035;191.06538;386.27731;63.563747;104.799;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
134;NAN;29.371756;169.50952;75.557655;367.41223;146.08981;510.53915;89.951881;939.63647;93.950577;107.90923;269.17279;773.565;340.3468;621.38458;148.26883;438.17017;47.386295;351.68509;665.38409;373.76135;961.05927;36.11483;663.11847;79.271873;894.92981;65.393166;39.745453;129.23425;999;662.36481;579.41559;15.295135;167.56068;400.4761;59.13567;106.47515;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
134.5;NAN;31.421122;174.97945;84.535728;334.44617;130.91899;492.99567;109.25275;968.78571;106.31296;96.196762;278.84756;785.42322;355.28983;655.37427;143.84764;399.09558;55.810829;375.57114;619.45239;314.55038;934.45874;48.162354;584.65723;97.549843;929.56891;70.427834;43.074711;112.09731;991.22571;689.98438;599.13849;12.522994;145.59457;409.39114;56.695374;109.56651;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
135;NAN;33.353539;181.3123;94.393845;305.50851;118.32911;471.53152;131.24142;988.01385;122.34457;85.221092;286.99478;793.32758;367.50696;688.24121;140.05872;369.89993;66.025841;402.0899;574.42401;260.75153;903.61407;61.633518;506.27066;123.63905;958.85242;76.191719;48.87896;96.85051;970.72754;716.93524;626.46753;11.97093;125.53296;412.85266;56.281441;113.81983;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
135.5;NAN;35.157536;188.15152;104.99662;280.5267;108.48342;446.38525;156.18246;997.76801;142.18282;74.789421;294.13025;797.29883;377.16281;719.73987;137.22783;349.95544;78.188072;430.10889;531.29419;212.85519;870.547;76.030235;430.51016;158.60069;981.01727;82.310173;57.344669;83.774292;938.13251;743.41217;659.62085;13.672123;107.60172;411.23874;57.874111;118.83401;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
136;NAN;36.841217;195.11365;116.18459;259.13467;101.42944;418.07874;184.49178;999;165.74353;64.795151;300.86252;797.82135;384.56573;749.69104;135.74565;337.66211;92.308167;458.0679;490.82306;170.97684;837.17224;90.790993;359.56384;203.17009;994.6814;88.453178;68.579735;73.112915;894.54327;769.58649;696.40723;17.476538;91.925323;405.40152;61.43338;124.08987;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
136.5;NAN;38.435036;201.79929;127.78616;240.75511;97.117958;387.38403;216.6689;992.90656;192.73212;55.213303;307.80795;795.7049;390.08044;777.91376;135.99243;330.76562;108.2252;484.1174;453.50745;135.00035;805.07031;105.31931;295.15561;257.60312;999;94.327126;82.613945;65.059937;841.41138;795.55884;734.36975;23.053133;78.571587;396.50467;66.917839;128.99374;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
137;NAN;39.991955;207.80521;139.63196;224.6926;95.424286;355.25357;253.18222;980.66174;222.68066;46.087418;315.51755;791.89062;394.02731;804.14691;138.26358;326.71756;125.60362;506.30716;419.60446;104.70007;775.34448;119.01441;238.47772;321.52518;993.76935;99.662621;99.406822;59.730774;780.42072;821.33649;770.91876;29.921553;67.571594;385.81024;74.287994;132.93701;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
137.5;NAN;41.585129;212.74034;151.57384;210.22878;96.163467;322.73712;294.32379;963.19733;255.00377;37.515541;324.41263;787.24811;396.58566;827.96472;142.72032;323.03525;143.95184;522.79095;389.19983;79.821289;748.58466;131.29712;190.1727;393.82764;979.45508;104.19971;118.85378;57.13945;713.40424;846.82855;803.42725;37.505661;58.930847;374.4649;83.49102;135.37926;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
138;NAN;43.302776;216.24968;163.50284;196.70625;99.102325;290.88934;340.05441;941.07294;289.0657;29.63798;334.73792;782.40869;397.72656;848.71179;149.36861;317.60068;162.65839;532.02679;362.31976;60.116566;724.94641;141.63014;150.37917;472.62823;957.1452;107.68214;140.8008;57.178905;642.29486;871.84686;829.30756;45.196926;52.614124;363.30667;94.431122;135.92227;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
138.5;NAN;45.240059;218.04596;175.36726;183.59024;103.96095;260.67963;389.87332;914.45819;324.24994;22.627281;346.54126;777.6521;397.19397;865.474;158.07021;308.88565;181.04018;532.94702;339.02625;45.347855;704.29425;149.53644;118.79871;555.34747;928.42737;109.85851;165.05791;59.612778;569.0686;896.10883;846.09174;52.431957;48.517441;352.74484;106.9436;134.36868;221.48042;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
139;NAN;47.489941;217.94556;187.18422;170.50806;110.40997;232.91647;442.73386;883.21814;360.00708;16.678015;359.68985;772.87018;394.54346;877.10107;168.58534;296.0643;198.38855;525.07715;319.49243;35.255653;686.35992;154.61342;94.785698;638.86981;895.21808;110.49516;191.40332;64.082115;495.70801;919.22504;851.51477;58.750023;46.442459;342.73007;120.76869;130.75175;249.77649;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
139.5;NAN;50.134209;215.90475;199.04539;157.26178;118.06342;208.19624;497.04141;847.07391;395.8815;11.99155;373.91486;767.59833;389.23492;882.29327;180.63443;279.03235;214.01471;508.5806;304.00757;29.515835;670.8728;156.55023;77.448227;719.80786;859.55994;109.39965;219.57982;70.138702;424.16461;940.6925;843.67395;63.840717;46.077801;332.81998;135.54362;125.33406;279.5463;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
140;NAN;53.235466;212.04916;211.11296;143.82072;126.47391;186.87962;550.73895;805.81348;431.50574;8.7591572;388.8707;761.10938;380.7561;879.75104;193.963;258.32065;227.28876;484.23776;292.92242;27.692865;657.625;155.15109;65.73719;794.80103;823.41626;106.44118;249.29282;77.275864;356.2948;959.89917;821.21606;67.569633;47.006763;322.31033;150.80655;118.5612;310.21198;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
140.5;NAN;56.831684;206.6873;223.60561;130.29381;135.1368;169.09781;601.48523;759.47729;466.56683;7.1464353;404.19308;752.55048;368.75214;868.375;208.39799;234.94653;237.67036;453.35324;286.54611;29.223518;646.46448;150.36211;58.526108;860.83179;788.48914;101.57023;280.20413;84.978706;293.7648;976.13312;783.54492;69.979706;48.726635;310.42963;166.01242;110.98968;341.32401;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
141;NAN;60.93399;200.30316;236.77036;116.8906;143.50534;154.78017;646.90155;708.49969;500.75433;7.2802896;419.53644;741.10553;353.13596;847.48151;223.8856;210.22369;244.73814;417.61404;285.035;33.438614;637.22839;142.30209;54.682713;915.47815;756.08661;94.831322;311.9249;92.752724;237.9597;988.60278;730.98523;71.264565;50.683113;296.53421;180.56345;103.22254;372.51382;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
141.5;NAN;65.527382;193.52559;250.84901;103.88053;151.02098;143.69753;684.85431;653.7688;533.70673;9.2427816;434.59012;726.14819;334.15442;816.98364;240.50816;185.56766;248.20993;378.91599;288.30771;39.61356;629.64014;131.28503;53.126419;957.07776;727.04706;86.376274;344.01041;100.16141;189.91116;996.48438;664.90326;71.715736;52.332733;280.27921;193.85707;95.832283;403.42529;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
142;NAN;70.57618;187.07098;266.04132;91.552589;157.15533;135.51036;713.74268;596.59131;564.97729;13.069259;449.07019;707.35583;312.39703;777.49219;258.48193;162.31361;247.96068;339.18146;296.00201;47.033478;623.21271;117.82723;52.881519;984.79791;701.73596;76.470169;375.96548;106.83792;150.21745;999;587.71381;71.657143;53.208023;261.73373;205.33412;89.302177;433.66196;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
142.5;NAN;76.032082;181.6664;282.47095;80.182816;161.45894;129.81979;732.7251;538.57391;594.01465;18.752802;462.68164;684.76019;288.74841;730.31635;278.13882;141.57925;244.03102;300.19312;307.47644;55.04686;617.20453;102.62972;53.126007;998.5802;680.11609;65.494095;407.2579;112.48448;119.02828;995.51196;502.79782;71.382576;52.967949;241.42422;214.52629;83.996712;462.74176;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
143;NAN;81.844322;177.96082;300.15802;70.008293;163.60779;126.21059;741.85577;481.43845;620.17151;26.251968;475.0723;658.73322;264.2937;677.3573;299.89529;124.15949;236.63231;263.44608;321.85611;63.097176;610.64008;86.533295;53.218506;999;661.88208;53.942104;437.3421;116.87122;96.0625;985.61646;414.3241;71.096184;51.437119;220.30095;221.09204;80.167809;490.0773;NAN;516.29608;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
143.5;NAN;87.969513;176.43501;319.00259;61.209133;163.44107;124.28564;742.1084;426.80869;642.74127;35.499203;485.7977;629.91193;240.19125;620.91718;324.20358;110.47272;226.15331;230.04688;338.10345;70.746437;602.4024;70.448509;52.712917;987.07861;646.61554;42.407272;465.68967;119.8335;80.658592;969.20361;326.97275;70.87925;48.623161;199.6228;224.84229;77.991989;514.98547;NAN;530.45117;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
144;NAN;94.379723;177.3264;338.78268;53.895248;160.98235;123.68459;735.28741;376.01242;661.02716;46.410645;494.3197;599.07806;217.53146;563.45105;351.49432;100.55085;213.15878;200.65416;355.11673;77.682953;591.39282;55.267471;51.356651;964.11237;633.93433;31.562243;491.82822;121.27225;71.86306;946.47736;245.57462;70.679291;44.691147;180.78998;225.75322;77.629684;536.72943;NAN;541.89203;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
144.5;NAN;101.06778;180.57965;359.16837;48.096153;156.44101;124.08625;723.83435;329.93439;674.43732;58.898064;500.0466;567.01587;197.2079;507.29819;382.11526;94.081337;198.37749;175.46638;371.83823;83.715195;576.72424;41.768711;49.07085;931.57556;623.60736;22.130959;515.37305;121.15405;68.551132;917.93457;174.71832;70.319862;39.921116;165.16696;223.96327;79.282776;554.59332;NAN;550.64221;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
145;NAN;108.04638;185.83534;379.73962;43.760971;150.19359;125.20695;710.55701;288.95856;682.58459;72.877953;502.39969;534.38971;179.82854;454.44489;416.26761;90.497391;182.66589;154.26724;387.35306;88.761444;557.90857;30.536875;45.929489;891.09265;615.61902;14.848815;536.03687;119.52194;69.532059;884.30573;118.36117;69.539474;34.654114;153.90927;219.75815;83.230186;567.9599;NAN;557.3905;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
145.5;NAN;115.34375;192.45825;400.01483;40.761845;142.74579;126.78989;698.32471;252.99477;685.38385;88.277161;500.90399;501.65839;165.67464;406.34192;453.95828;89.074974;166.94981;136.51076;400.95538;92.830498;534.98462;21.90605;42.131439;844.47461;610.17065;10.410504;553.61658;116.50038;73.643387;846.46277;79.506775;68.040466;29.232569;147.84401;213.54121;89.830948;576.3844;NAN;563.31958;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
146;NAN;122.9945;199.60623;419.47885;38.904984;134.68216;128.59419;689.77002;221.57539;683.12457;105.03379;495.27634;469.04602;154.71324;363.80508;494.97522;89.042862;152.15627;121.4409;412.18082;96.008713;508.55325;15.938454;37.973667;793.79285;607.61469;9.4101019;567.96753;112.31194;79.824257;805.32111;59.933414;65.560104;23.955942;147.41946;205.79529;99.493164;579.64331;NAN;569.84485;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
146.5;NAN;131.02878;206.33067;437.61121;37.947166;126.60703;130.38678;687.03217;193.99272;676.50482;123.09315;485.51297;436.56277;146.6523;326.99878;538.89154;89.696953;139.1333;108.2155;420.81699;98.442307;479.70596;12.441598;33.817013;741.44739;608.33881;12.282863;578.97217;107.28645;87.149864;761.74158;60.030193;61.936218;19.048027;152.72351;197.03406;112.62355;577.76422;NAN;578.31799;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
147;NAN;139.46069;211.69101;453.90234;37.616692;119.08709;131.93748;691.56775;169.45163;666.61047;142.4053;471.94861;404.07034;141.03098;295.52213;585.08051;90.499741;128.5779;96.037064;426.89258;100.31814;449.86639;11.031328;30.044308;690.18091;612.62817;19.257923;586.51062;101.85059;94.840271;716.46289;78.750015;57.168922;14.646939;163.55025;187.755;129.57932;571.03284;NAN;589.74774;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
147.5;NAN;148.278;214.86888;467.86395;37.640289;112.59914;133.02556;704.05383;147.21408;654.83655;162.92006;455.2587;371.37939;137.31715;268.56284;632.7489;91.155289;120.98173;84.264381;430.64883;101.8479;420.58243;11.220835;27.024035;642.99908;620.5426;30.326473;590.43964;96.498367;102.26912;670.08105;113.66648;51.452957;10.828722;179.50606;178.39217;150.63911;559.97913;NAN;604.59113;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
148;NAN;157.43498;215.26599;479.03003;37.77187;107.4912;133.44998;724.37598;126.70662;642.75769;184.58858;436.40808;338.35541;134.99992;245.10127;680.96722;91.655251;116.60423;72.496979;432.50742;103.26357;393.32111;12.527821;25.087366;602.98657;631.83173;45.235619;590.60065;91.735931;108.96378;623.06665;161.14713;45.181351;7.643147;200.09006;169.27956;175.99434;545.34259;NAN;622.64319;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
148.5;NAN;166.84956;212.5723;486.95685;37.82093;103.95811;133.04767;751.69543;107.58559;631.96094;207.36853;416.54843;305.00806;133.66585;224.12611;728.7027;92.299316;115.475;60.62365;433.02203;104.81886;369.29391;14.579283;24.50659;573.05994;645.90338;63.514286;586.84729;88.022011;114.58544;575.81219;216.63074;38.917763;5.1685128;224.75719;160.63239;205.7632;528.01532;NAN;643.04572;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
149;NAN;176.40613;206.79291;491.22525;37.67794;102.03521;131.71056;784.57092;89.744034;623.85614;231.23044;396.88632;271.54959;133.05128;204.82059;774.85645;93.683197;117.41959;48.830318;432.83759;106.78681;349.33929;17.192013;25.480272;555.65826;661.85974;84.52729;579.0899;85.704399;118.92889;528.67993;274.95276;33.331394;3.573189;252.92566;152.54089;240.02098;508.97406;NAN;664.40302;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
149.5;NAN;185.96581;198.23407;491.45502;37.331089;101.60716;129.39883;821.11493;73.272995;619.49646;256.1647;378.55115;238.40546;133.0699;186.69771;818.29736;96.665359;122.10616;37.56218;432.63187;109.45831;333.88602;20.422672;28.127104;552.43896;678.58313;107.54852;567.34949;84.982048;121.92488;482.04642;330.76917;29.108717;3.1636539;283.92194;144.98167;278.83563;489.2074;NAN;684.98755;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
150;NAN;195.38071;187.4493;487.32953;36.873859;102.43152;126.14513;859.15955;58.39959;619.43311;282.18265;362.48209;206.17796;133.81058;169.67183;857.88989;102.29072;129.10089;27.459038;433.05573;113.13023;322.99756;24.573908;32.474171;564.03284;694.86365;131.83313;551.81799;85.877464;123.62937;436.33475;378.99802;26.855791;4.4257622;316.8782;137.83815;322.2691;469.64368;NAN;702.96826;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
150.5;NAN;204.5114;175.1543;478.63293;36.497066;104.17364;122.05302;896.42096;45.395664;623.62714;309.3139;349.36005;175.56923;135.50963;154.06657;892.51776;111.6923;137.92093;19.268957;434.66306;118.09746;316.48111;30.157272;38.451515;589.90991;709.54944;156.67754;532.90216;88.241821;124.19476;392.01086;415.25488;27.016376;8.0231161;350.62729;130.92743;370.34656;451.08167;NAN;716.64606;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
151;NAN;213.24359;162.12625;465.29105;36.470089;106.44878;117.28069;930.64099;34.491245;631.43878;337.60226;339.58469;147.28699;138.50459;140.569;921.10138;125.96889;148.07774;13.757492;437.84161;124.65424;314.03598;37.825993;45.893696;628.37207;721.6759;181.45901;511.23822;91.78212;123.84055;349.54819;436.2294;29.801422;14.754385;383.62067;124.02944;423.00247;434.12219;NAN;724.66455;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
151.5;NAN;221.50136;149.10448;447.4144;37.111084;108.8667;112.01963;959.70648;25.80419;641.70551;367.10104;333.30612;121.95324;143.17551;130.13922;942.61084;146.05905;159.10078;11.626092;442.75735;133.10081;315.40137;48.287193;54.542515;676.67163;730.54749;205.65114;487.66464;96.124557;122.82958;309.38208;439.98218;35.154549;25.486809;413.91788;116.92372;479.98483;419.11707;NAN;726.1582;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
152;NAN;229.25543;136.7057;425.33203;38.749302;111.07579;106.46737;981.75226;19.297653;652.90833;397.87097;330.50058;100.02785;149.88075;123.88571;956.08655;172.62166;170.54529;13.448013;449.31564;143.75359;320.46933;62.211964;64.060966;731.26135;735.75299;228.81369;463.15054;100.86519;121.41466;271.86249;426.11273;42.755936;41.059326;439.27209;109.41886;540.74023;406.1485;NAN;720.84137;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
152.5;NAN;236.52377;125.36784;399.61276;41.686401;112.79912;100.80444;995.23688;14.770827;663.39075;429.98096;331.04498;81.759155;158.89711;122.92172;960.68036;205.95047;181.97839;19.62929;457.14395;156.938;329.33859;80.152809;74.060814;788.11493;737.1272;250.56421;438.69025;105.61847;119.82209;237.22177;395.79279;52.072426;62.169701;457.30679;101.37957;604.30847;395.03195;NAN;709.00824;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
153;NAN;243.36569;115.32526;371.06143;46.160084;113.86067;95.176712;999;11.874959;671.60468;463.50763;334.78326;67.17028;170.37155;128.2162;955.71393;245.90556;192.96048;30.389833;465.61887;172.9612;342.28271;102.48264;84.127869;843.06952;734.67981;270.53815;415.17996;110.05547;118.22673;205.56305;351.67239;62.434147;89.271461;465.78152;92.745125;669.26404;385.34985;NAN;691.45081;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
153.5;NAN;249.86993;106.61781;340.68811;52.315685;114.19962;89.692413;992.30408;10.158823;676.34027;498.53079;341.56577;56.078995;184.29303;140.4649;940.74506;291.90204;203.04141;45.76955;473.9256;192.09076;359.6481;129.36057;93.854591;892.14661;728.50586;288.353;393.30341;113.9229;116.72969;176.8663;297.64987;73.136726;122.4883;462.8992;83.53788;733.73639;376.50891;NAN;669.32874;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
154;NAN;256.13834;99.126816;309.65317;60.18552;113.87274;84.424149;974.86407;9.1320219;676.90546;535.12195;351.24298;48.140583;200.48354;159.99391;915.63806;342.94479;211.77541;65.640381;481.15805;214.52798;381.70746;160.72183;102.87154;931.83051;718.69763;303.59381;373.4574;117.04571;115.35577;151.01706;238.52673;83.541634;161.55275;447.60507;73.868027;795.52637;367.81927;NAN;644.01666;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
154.5;NAN;262.2662;92.628532;279.1933;69.681213;113.0466;79.420082;946.85559;8.3385201;673.22424;573.32654;363.63672;42.901882;218.6116;186.71109;880.61914;397.7233;218.76149;89.718605;486.45657;240.37393;408.4996;196.28925;110.88568;959.29346;705.27759;315.82883;355.72314;119.31923;114.07809;127.84523;179.61034;93.157036;205.78662;419.83832;63.930958;852.30511;358.59268;NAN;616.94177;137.47879;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
155;NAN;268.32062;86.855873;250.53151;80.600266;111.97911;74.726341;908.901;7.4443636;665.83398;613.13684;378.48126;39.862972;238.2292;220.11852;836.30396;454.76196;223.70219;117.57947;489.1521;269.61029;439.70108;235.59982;117.70474;972.54816;688.17822;324.65091;339.89206;120.6846;112.83018;107.16894;126.29146;101.69131;254.1178;380.66095;53.997807;901.849;348.23715;NAN;589.4306;144.6893;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
155.5;NAN;274.32196;81.554527;224.79303;92.643829;110.9959;70.406265;862.03247;6.3168621;655.79279;654.453;395.35873;38.531105;258.8197;259.37085;783.69727;512.57202;226.46767;148.65822;488.8902;302.07831;474.54669;278.03201;123.25506;970.53217;667.26471;329.73608;325.5397;121.09253;111.53007;88.830498;83.64933;109.05585;305.13635;332.25278;44.399353;942.28461;336.34311;NAN;562.58655;152.80336;337.32785;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
156;NAN;280.22885;76.52816;202.92892;105.44405;110.46289;66.558876;807.63202;5.0842328;644.5116;697.03412;413.64703;38.466091;279.84888;303.36911;724.16272;569.79901;227.16055;182.25249;485.7153;337.46417;511.81766;322.82935;127.59456;953.13513;642.39178;330.91199;312.13757;120.47854;110.10418;72.7174;56.079746;115.33676;357.19022;277.76285;35.502056;972.28284;322.7384;NAN;537.20331;161.3575;318.05591;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
156.5;NAN;285.92908;71.665062;185.66321;118.59417;110.75752;63.329037;747.34735;4.1668253;633.54315;740.44379;432.509;39.311295;300.80774;350.86066;659.37061;625.34088;226.1507;217.5159;480.10501;375.28107;549.90393;369.11917;130.90469;921.17004;613.48071;328.22009;299.18726;118.76084;108.49313;58.754658;47.016994;120.72404;408.49075;221.04738;27.675825;991.17834;307.5127;NAN;513.71539;169.7733;301.07462;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
157;NAN;291.23843;66.942696;173.45894;131.68135;112.24456;60.9095;682.98169;4.2788839;624.35718;784.01099;450.93674;40.815853;321.25012;400.55075;591.2149;678.41473;224.0759;253.46405;472.9523;414.85678;586.94073;415.93747;133.47495;876.28925;580.59253;321.95312;286.34781;115.85052;106.64571;46.882122;58.706364;125.43021;457.23441;166.31424;21.257931;999;290.99881;270.46082;492.19098;177.43962;287.36734;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
157.5;NAN;295.90836;62.414761;166.51414;144.31616;115.25343;59.532204;616.38586;6.4022946;618.14423;826.80841;467.83414;42.846775;340.80444;451.19318;521.71899;728.54382;221.80112;288.99173;465.4834;455.3382;620.99982;462.25571;135.67264;820.83728;543.99854;312.65585;273.53006;111.67833;104.5195;37.027134;92.057053;129.60211;501.72217;117.74386;16.512461;996.4021;273.7244;259.12497;472.37076;183.80223;277.55801;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
158;NAN;299.64099;58.18507;164.77899;156.15575;120.0596;59.448662;549.34491;11.72322;615.67194;867.67255;482.13925;45.392166;359.1702;501.66858;452.91995;775.48798;220.3351;322.9093;459.12302;495.71738;650.32062;507.02585;137.91037;757.65735;504.22083;301.09042;260.94989;106.2169;102.07156;29.078239;146.58926;133.25443;540.45746;79.100822;13.599299;984.52142;256.33652;248.8781;453.73602;188.44946;271.92688;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
158.5;NAN;302.11047;54.377598;167.99187;166.92006;126.86929;60.909115;483.48331;21.544651;617.20587;905.26227;492.95483;48.556671;376.1077;551.03888;386.76022;819.12158;220.71448;353.99854;455.31348;534.87158;673.53119;549.23438;140.62143;689.8714;462.03543;288.17453;249.11397;99.509186;99.255722;22.872681;220.45944;136.23558;572.22638;53.416889;12.552987;964.78314;239.50793;239.88788;435.60074;191.17064;270.46396;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
159;NAN;302.9902;51.107624;175.72746;176.39873;135.80666;64.135735;420.19022;37.167236;622.49786;938.15826;499.66495;52.550526;391.42957;598.57037;324.99451;859.29553;223.87149;381.08514;455.32779;571.62122;689.81787;587.96649;144.23563;620.63202;418.43475;274.89948;238.74458;91.687042;96.032204;18.192245;310.51389;138.2366;596.15558;42.759106;13.276791;938.71252;223.84619;231.96834;417.22125;191.98549;272.92981;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
159.5;NAN;301.98578;48.463455;187.44926;184.44981;146.90387;69.295494;360.56842;59.758739;630.83594;964.99274;502.02225;57.670147;405.00626;643.73285;269.1123;895.72729;230.50502;403.11813;460.09244;604.8053;699.0202;622.47565;149.16556;552.8642;374.54901;262.23846;230.65689;82.990585;92.396118;14.773384;412.45453;138.83522;611.75415;48.079956;15.553477;907.79102;209.81674;224.62724;397.90674;191.12585;278.91489;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
160;NAN;298.86945;46.498074;202.55685;190.99348;160.09575;76.475456;305.41675;90.224373;641.13867;984.58777;500.17581;64.268433;416.7818;686.18073;220.28818;927.92792;240.97746;419.24991;470.07367;633.35931;701.6322;652.24066;155.78377;489.039;331.54819;251.0526;225.61708;73.753716;88.403023;12.333923;521.05621;137.56941;618.95239;69.168533;19.068018;873.36212;197.69499;217.16037;377.11288;188.98355;287.8779;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
160.5;NAN;293.51257;45.231152;220.42163;195.99933;175.22037;85.66951;255.24487;129.07361;652.0752;996.07788;494.64117;72.711708;426.80588;725.72125;179.35771;955.19733;255.24924;428.90829;485.2272;656.38226;698.70117;676.99518;164.40746;430.99921;290.55148;242.00476;224.20912;64.378433;84.179192;10.598202;630.46539;134.03546;618.11633;104.70322;23.440611;836.61359;187.54594;208.77342;354.51636;186.03163;299.16879;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
161;NAN;285.91312;44.658821;240.40471;199.474;192.02762;96.765984;210.30504;176.30612;662.19165;999;486.21127;83.330048;435.28394;762.28381;146.81076;976.68646;272.86115;431.85114;505.02533;673.20276;691.64734;696.72601;175.28545;379.85739;252.54655;235.49686;226.733;55.295097;79.908958;9.3235998;734.57318;127.97112;610.03619;152.39703;28.261992;798.62616;179.22672;198.7249;330.06683;182.73828;312.02576;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
161.5;NAN;276.21198;44.767735;261.85846;201.44887;210.19608;109.54913;170.63895;231.32907;670.03784;993.3302;475.84018;96.36808;442.63531;795.89478;122.79543;991.52734;292.97183;428.19885;528.55377;683.42657;682.03235;711.63208;188.58839;335.96997;218.32829;231.63858;233.153;46.935429;75.819138;8.3220911;827.44287;119.32951;595.89178;209.23061;33.141315;760.44879;172.41595;186.46495;304.00064;179.48543;325.56836;852.04712;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
162;NAN;264.69449;45.548103;284.1127;201.97186;229.35939;123.70647;136.12779;292.92535;674.28577;979.46381;464.52798;111.93908;449.54114;826.66394;107.13374;999;314.44434;418.4339;554.65027;686.95581;671.31879;722.05139;204.39894;299.01862;188.45584;230.24965;243.09964;39.681076;72.144699;7.4692683;903.78076;108.31837;577.17664;271.75595;37.744503;723.15607;166.66374;171.73752;276.83325;176.50784;338.797;797.41968;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
162.5;NAN;251.77361;47.002132;306.46402;201.10445;249.13475;138.84528;106.53992;359.27142;673.83246;958.14325;453.20309;129.99271;456.9574;854.76746;99.352852;998.71021;335.9628;403.36685;582.04199;683.97375;660.65527;728.36035;222.71036;268.17706;163.23338;230.89288;255.92921;33.819481;69.111427;6.7060065;959.36957;95.401611;555.5824;336.42319;41.830818;687.85474;161.45172;154.66017;249.3101;173.86337;350.61765;744.70911;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
163;NAN;237.9594;49.142387;328.1604;198.92447;269.15308;154.51366;81.57132;428.01358;667.88947;930.34534;442.64243;150.30423;466.07489;880.41949;98.724365;990.71167;356.16827;384.07657;609.48187;674.8833;650.71039;730.8681;243.41843;242.31201;142.71872;232.9257;270.82312;29.502535;66.897385;6.0272593;991.45624;81.262161;532.85663;399.92212;45.278717;655.625;156.25987;135.74228;222.32506;171.43202;359.90549;696.00043;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
163.5;NAN;223.81647;51.983746;348.388;195.53294;289.0864;170.23122;60.877827;496.40607;656.05573;897.15021;433.42496;172.48874;478.2244;903.83093;104.31217;975.57385;373.80145;361.82822;635.83569;660.23468;641.58813;729.72748;266.31491;220.19759;126.74931;235.56677;286.91678;26.720291;65.593216;5.4641504;999;66.739738;510.63962;459.49878;48.096054;627.41577;150.62495;115.85386;196.82127;168.94672;365.58865;652.6828;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
164;NAN;209.91151;55.527206;366.27194;191.06215;308.66653;185.51503;44.100559;561.49573;638.36987;859.61591;425.90729;196.03769;494.73047;925.15186;115.02635;954.36792;387.82391;337.97607;660.12073;640.64343;632.836;724.88098;291.08835;200.70171;114.97575;237.97186;303.43869;25.302771;65.189522;5.0658822;982.74982;52.742401;490.29993;513.2168;50.426861;603.91687;144.18509;96.16671;173.69377;166.04709;366.74765;615.43475;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
164.5;NAN;196.75554;59.74192;380.90195;185.68423;327.69196;199.907;30.880135;620.34277;615.33185;818.68195;420.24628;220.37158;516.73779;944.41211;129.67416;928.57062;397.51288;313.85684;681.5108;616.71716;623.54041;716.06042;317.34985;182.92952;106.90205;239.31039;319.82666;24.953253;65.584869;4.878634;945.14484;40.14814;472.7785;560.13544;52.554474;585.42883;136.7108;78.069;153.68559;162.34224;362.72421;584.29108;13.641195;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
165;NAN;184.74945;64.549393;391.38889;179.61774;346.0191;212.99757;20.865444;670.25934;587.88501;775.12158;416.43311;244.8996;545.03912;961.47638;147.00996;899.91815;402.51614;290.68741;699.30225;589.02179;612.50385;702.8407;344.65814;166.30159;101.93214;238.83197;335.80695;25.292007;66.598099;4.9342337;890.03314;29.722446;458.46329;600.349;54.897652;571.76227;128.11693;63.06815;137.30759;157.47971;353.22437;558.76764;11.250756;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
165.5;NAN;174.14233;69.814735;396.95483;173.12958;363.54254;224.4373;13.721194;709.02979;557.35455;729.54297;414.33426;269.07263;579.93036;976.02472;165.78195;870.22083;402.86353;269.46909;712.86218;558.08026;598.46222;684.73401;372.56976;150.56073;99.410088;235.91872;351.41516;25.909929;68.01532;5.2458582;822.23682;22.05475;447.13232;634.88965;57.99976;562.21918;118.46262;52.678329;124.7869;151.2036;338.38974;538.02344;11.697671;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
166;NAN;165.00722;75.348572;397.04242;166.52856;380.16235;233.9413;9.1359539;735.07953;525.34082;682.43268;413.72168;292.42099;621.11151;987.56384;184.77469;841.17841;398.94077;250.91954;721.5871;524.40662;580.30927;661.30756;400.70456;135.74304;98.657722;230.12912;366.95135;26.424961;69.637848;5.809938;747.02002;17.534857;437.98239;665.49188;62.510349;555.65283;107.93559;48.316383;116.05244;143.39072;318.82095;521.01935;15.452667;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
166.5;NAN;157.23805;80.919579;391.43127;160.14944;395.74783;241.28333;6.8287978;747.57849;493.57016;634.22144;414.28796;314.57101;667.65332;995.45972;202.85124;814.22278;391.42349;235.42715;724.89825;488.54825;557.28711;632.30023;428.80737;122.09861;99.006218;221.2251;382.88818;26.543041;71.323997;6.6110721;669.54767;16.360058;429.7366;694.26044;69.159859;550.61572;96.826271;51.200542;110.74943;134.06244;295.54498;506.64703;22.704529;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
167;NAN;150.57089;86.276611;380.33374;154.33276;410.10745;246.28647;6.5508094;746.46808;463.71744;585.36066;415.65366;335.24176;718.04095;999;218.98637;790.40607;381.18607;223.04074;722.29688;451.13672;529.11499;597.72131;456.80658;110.00175;99.821823;209.1781;399.74106;26.103262;73.015778;7.6330748;594.35815;18.570946;420.83521;723.27582;78.722015;545.57776;85.48983;62.257633;108.28815;123.38102;269.9296;493.82532;33.371159;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
167.5;NAN;144.62659;91.176399;364.45535;149.39961;422.96893;248.81062;8.0919371;732.41296;437.23221;536.38348;417.3544;354.2207;770.27423;997.46619;232.29871;770.33612;369.19708;213.49461;713.46301;412.93488;496.03586;557.91077;484.83768;99.84539;100.53858;194.15723;417.92368;25.108934;74.748505;8.866396;524.9848;24.108112;409.68686;754.20709;91.964714;539.1803;74.308533;82.039207;107.92085;111.62651;243.57407;481.5784;47.149693;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
168;NAN;138.96648;95.410126;344.99554;145.62422;433.97858;248.74292;11.278946;706.68195;415.18756;487.939;418.83606;371.327;822.0213;990.22211;242.07011;754.17297;356.40692;206.26357;698.37689;374.84811;458.78955;513.55817;513.23694;91.960449;100.69508;176.50607;437.62363;23.716288;76.630219;10.310294;463.76556;32.872665;394.92419;787.98474;109.60107;530.47382;63.653137;110.64259;108.82582;99.160652;218.18222;469.07373;63.572372;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
168.5;NAN;133.15372;98.825706;NAN;143.20926;442.71808;245.99684;15.972984;670.9884;398.17703;440.7886;419.45963;386.37515;870.8125;976.79376;247.7683;741.66302;343.64764;200.64661;677.43024;337.89441;418.51044;465.6662;542.51294;86.571419;99.979065;156.71439;458.69922;22.20915;78.81649;11.977798;411.85904;44.783276;375.62863;824.5954;132.23987;519.0827;53.84531;147.66336;110.1937;86.388153;195.437;455.64374;82.08075;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
169;NAN;126.812;101.3399;NAN;142.26683;448.73813;240.5177;22.058979;627.30634;386.27997;395.76797;418.52682;399.14871;914.24872;956.92834;249.06445;732.20282;331.55884;195.86708;651.49323;303.13489;376.57404;415.47626;573.27405;83.789253;98.267105;135.39372;480.62094;20.945776;81.470375;13.89012;369.40924;59.818531;351.49222;863.03406;160.34027;505.27814;45.126057;192.1666;111.31076;73.723076;176.88417;440.79861;102.09776;82.549118;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
169.5;NAN;119.67371;102.94042;NAN;142.80797;451.60333;232.29491;29.426929;577.70197;379.10324;353.72552;415.34335;409.3949;950.20276;930.62244;245.8447;724.93542;320.54562;191.17844;621.90393;271.57584;334.42444;364.3649;606.12811;83.618034;95.64769;113.26086;502.46683;20.309402;84.744545;16.074078;335.87155;78.02536;322.89078;901.39386;194.16577;489.93225;37.635841;242.70222;111.62133;61.554432;163.83755;424.23901;123.08755;71.409889;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
170;NAN;111.6115;103.67564;NAN;144.74329;450.94177;221.38037;37.953926;524.19769;375.89362;315.45093;409.29218;416.8418;976.97913;898.1214;238.22153;718.84656;310.77768;185.9585;590.39465;244.06451;293.40994;313.73013;641.5481;85.982826;92.422485;91.122704;522.97675;20.635286;88.768898;18.559467;310.36655;99.490662;290.86267;937.08813;233.74232;474.35168;31.41024;297.3558;110.76816;50.225563;157.30138;405.84845;144.60205;62.499508;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
170.5;NAN;102.64962;103.63493;NAN;147.89214;446.49033;207.91383;47.488956;468.67419;375.70013;281.60507;399.91263;421.2352;993.42603;859.88519;226.53584;712.85931;302.21838;179.78493;558.94354;221.17648;254.64473;264.87805;679.73962;90.763527;89.087898;69.860367;540.66553;22.15074;93.632263;21.375536;292.02634;124.28792;256.98553;967.16876;278.8324;460.03616;26.389595;353.84872;108.60377;40.019314;157.9146;385.68188;166.31436;56.593807;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
171;NAN;92.959221;102.92425;NAN;152.0011;438.12921;192.14035;57.838482;412.81671;377.55408;252.67328;386.96802;422.38812;999;816.5296;211.34674;705.92645;294.68097;172.48636;529.58539;203.15291;218.92024;218.93446;720.52509;97.82869;86.291153;50.40884;553.974;24.924496;99.341766;24.555956;280.24234;152.4032;223.1796;988.68103;328.91837;448.40262;22.4363;409.70685;105.18759;31.15996;165.91029;363.95538;188.0274;54.195602;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
171.5;NAN;82.833092;101.64241;NAN;156.76788;425.90005;174.42534;68.759102;358.10034;380.63779;228.94263;370.50043;420.23242;993.79028;768.75873;193.40131;697.12195;287.9039;164.16393;504.19897;189.88614;186.67087;176.78673;763.27722;107.0579;84.764442;33.734638;561.44415;28.862;105.80508;28.140856;274.77228;183.66553;191.46831;999;383.21689;440.51746;19.361197;462.48615;100.76757;23.819403;181.09796;341.02805;209.67845;55.526752;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
172;NAN;72.646782;99.864021;NAN;161.86807;410.00665;155.25446;79.952576;305.80704;384.40906;210.50797;350.86975;414.85727;978.50269;717.31171;173.58946;685.7196;281.63235;155.17456;484.31042;180.96352;158.00052;139.06017;806.90558;118.37457;85.239037;20.804651;561.88739;33.716141;112.82244;32.179211;275.70392;217.69348;163.73074;996.11853;440.69946;436.87994;16.9534;510.0177;95.760895;18.125549;202.85632;317.39395;231.33327;60.547726;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
172.5;NAN;62.810875;97.630646;NAN;166.98062;390.79703;135.21863;91.071098;257.04712;388.65671;197.30629;328.74588;406.52802;954.40417;662.92371;152.88461;671.26532;275.69571;146.08347;470.939;175.77274;132.75435;106.12427;849.92157;131.78589;88.351807;12.549614;554.52637;39.125046;120.0871;36.732708;283.26196;253.87184;141.4879;978.82782;500.13431;437.28003;15.008482;550.66473;90.723351;14.17365;230.15363;293.65561;253.17039;68.997017;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
173;NAN;NAN;94.950966;NAN;NAN;368.7326;114.98401;101.73041;212.78133;393.48111;189.16806;305.07108;395.6799;923.22632;606.30463;132.27156;653.61536;270.07346;137.59636;464.53934;173.63023;110.6137;78.119347;890.5592;147.40138;94.564438;9.8154488;539.08569;44.652576;127.18621;41.873413;297.55771;291.38385;125.7572;946.8136;560.14111;440.76736;13.354752;583.51245;86.312645;12.036822;261.58963;270.48734;275.44028;80.440269;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
173.5;NAN;NAN;91.811295;NAN;NAN;344.35333;95.255455;111.53097;173.83357;399.20303;185.8804;280.98035;382.88892;887.03522;548.13916;112.67245;632.94897;264.94336;130.47997;465.02676;173.92854;91.196007;54.999104;926.93829;165.44806;104.09785;13.315124;515.82812;49.852352;133.60306;47.683681;318.29639;329.30222;117.00367;900.6712;619.2569;445.74008;11.869536;608.4704;83.252022;11.774097;295.45764;248.61443;298.40213;94.322433;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
174;NAN;NAN;88.191185;NAN;NAN;318.2417;76.732536;120.08467;140.88701;406.22189;187.24776;257.68045;368.82483;848.07025;489.09415;94.874329;609.74805;260.69122;125.48112;471.87619;176.26447;74.140747;36.575878;957.25482;186.25504;116.89437;23.584267;485.53531;54.331718;138.74489;54.25325;344.53833;366.71609;115.18944;841.86188;676.01807;450.14606;10.484303;626.27124;82.295456;13.435006;329.84192;228.80798;322.25226;110.0186;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
174.5;NAN;NAN;84.081985;NAN;NAN;290.99347;60.0709;127.0416;114.47322;414.85352;193.14171;236.32953;354.19534;808.56934;429.83679;79.465256;584.71838;257.8913;123.2495;484.28922;180.53479;59.164692;22.570847;979.9787;210.22386;132.62502;40.937656;449.4306;57.811695;141.98042;61.67688;374.57181;402.875;119.88663;772.62964;729.05933;451.74799;9.1833162;638.34863;84.177536;17.063051;362.75562;211.88223;347.04822;126.87862;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
175;NAN;NAN;79.503075;NAN;NAN;263.19785;45.850212;132.11455;94.960655;425.18286;203.53323;217.91206;339.6915;770.59729;371.0593;66.792641;558.69098;257.24744;124.27788;501.36816;186.98273;46.091328;12.658908;994.0155;237.7814;150.7318;65.431564;409.06448;60.169025;142.70024;70.055298;405.9382;437.32599;130.43028;695.87567;777.216;448.41537;7.9917789;646.61176;89.564827;22.706789;392.30746;198.70274;372.63943;144.26392;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
175.5;NAN;NAN;74.513306;NAN;NAN;235.43044;34.553085;135.0999;82.544914;436.96182;218.49763;203.14267;325.94226;735.89557;313.51019;56.94759;532.51227;259.50677;128.8623;522.27094;196.18098;34.849224;6.5048356;998.82227;269.29858;170.50003;96.83403;366.17239;61.45512;140.40797;79.493019;435.60788;470.01291;146.08777;615.01788;819.61481;438.42554;6.961462;653.13898;98.998993;30.426291;416.88071;190.19446;398.61908;161.57802;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
176;NAN;NAN;69.214081;NAN;NAN;208.25047;26.55459;135.89279;77.23732;449.5712;238.19148;192.4054;313.48529;705.75574;258.02695;49.776871;506.94284;265.35315;137.09235;546.31396;208.96051;25.449352;3.7875502;994.46063;305.0192;191.1479;134.6143;322.51337;61.889076;134.8098;90.095757;460.31226;501.31732;166.21202;533.82428;855.74695;420.70776;6.1548209;659.85681;112.8559;40.295891;435.29617;187.3261;424.31204;178.29779;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
176.5;NAN;NAN;63.744453;NAN;NAN;182.20209;22.120028;134.49306;78.863747;462.05154;262.79999;185.74156;302.75635;680.93964;205.5531;44.922852;482.5723;275.29675;148.86037;573.02142;226.27632;17.945614;4.2105007;981.56909;344.96167;211.91905;177.94341;279.72336;61.835175;125.89947;101.96735;476.95218;532.02667;190.35078;NAN;885.51379;394.99359;5.6282134;668.25757;131.31218;52.401192;446.93137;191.05809;448.80835;194.00497;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
177;NAN;NAN;58.27063;NAN;NAN;157.81508;21.409372;131.00496;87.069107;473.19247;292.46579;182.88124;294.09647;661.64545;157.14029;41.880844;459.77301;289.57278;163.89227;602.11566;249.0619;12.391986;7.5010939;961.26843;388.83414;232.15939;225.7104;239.19144;61.760456;114.01955;115.20673;482.98746;563.21155;218.29858;NAN;909.22772;361.85599;5.4178805;679.20166;154.33809;66.830734;451.77829;202.25838;471.03824;208.41188;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
177.5;NAN;NAN;52.970284;NAN;NAN;135.5997;24.483585;125.63196;101.31798;481.66751;327.20355;183.29715;287.7681;647.51282;113.92667;40.070068;438.70084;308.06396;181.78893;633.4574;278.08972;8.8024082;13.404305;935.00366;435.93253;251.36656;276.55573;201.97795;62.183983;99.875832;129.8936;476.78519;596.0459;250.10538;NAN;927.56824;322.65158;5.5327568;692.84039;181.71309;83.6605;450.43158;221.60091;489.89423;221.36896;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
178;NAN;NAN;48.014988;NAN;NAN;116.03812;31.31171;118.66461;120.89362;486.18066;366.81128;186.28551;283.97537;637.67004;77.10183;38.903595;419.34189;330.24814;202.06726;666.94629;313.84283;7.124402;21.67457;904.36621;485.07492;269.20996;328.91742;168.79082;63.610451;84.496773;146.06201;457.83191;631.57501;NAN;NAN;941.50342;279.36942;5.9544015;708.65277;213.06155;102.92383;444.00098;249.42773;504.36047;232.85696;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
178.5;NAN;NAN;43.554806;NAN;NAN;99.562309;41.769169;110.4656;144.90192;485.60342;410.79691;191.05118;282.883;630.82294;47.841141;37.853382;401.59131;355.18942;224.20181;702.40753;356.43304;7.2219248;32.065212;870.92902;534.59784;285.5289;381.08835;139.99686;66.47364;69.159714;163.6653;426.79852;670.49048;NAN;NAN;952.18005;234.39409;6.6419358;725.60547;247.90904;124.58008;433.96152;285.61038;513.65363;242.96649;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
179;NAN;NAN;39.707092;NAN;NAN;86.526039;55.631329;101.45153;172.27875;479.08267;458.3313;196.78516;284.62527;625.37482;27.220272;36.498936;385.34552;381.57822;247.65575;739.47321;405.55368;8.8717623;44.324444;836.10413;582.41278;300.30026;431.2941;115.66895;71.071457;55.267593;182.52083;385.42505;712.93988;NAN;NAN;960.78162;190.23778;7.5360184;742.38232;285.75494;148.47838;421.96289;329.43228;517.34357;251.86331;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
179.5;NAN;NAN;36.551575;NAN;NAN;77.172424;72.561951;92.072014;201.81117;466.11185;508.24371;202.73402;289.30151;619.5697;16.109932;34.557625;370.59641;407.81915;271.90176;777.4668;460.4762;11.772786;58.195465;801.05255;626.09338;313.58316;477.78632;95.652672;77.53299;44.223087;202.26367;336.30301;758.40009;NAN;NAN;968.35107;149.26106;8.5644007;757.64996;326.14203;174.31761;409.61841;379.52078;515.44257;259.74255;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
180;NAN;NAN;34.130459;NAN;NAN;71.603241;92.102394;82.788696;232.16833;446.56305;559.06659;208.23569;296.95895;611.64172;15.07505;31.897635;357.4949;432.16165;296.43195;815.33472;520.09052;15.563784;73.420975;766.64911;663.01208;325.45239;518.9483;79.642036;85.795372;37.307007;222.30904;282.5564;805.63416;NAN;NAN;975.61426;113.4199;9.6476421;770.28552;368.70483;201.61751;398.30173;433.84705;508.43912;266.78043;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
180.5;NAN;NAN;32.452461;NAN;NAN;69.753998;113.6715;74.054802;261.9534;420.6846;609.12872;212.72449;307.56387;599.96295;24.281816;28.531673;346.3623;452.85538;320.75946;851.64783;582.95599;19.846535;89.746346;733.50378;690.52484;335.93896;553.40955;67.253929;95.593735;35.563606;241.8432;227.51004;852.75055;NAN;NAN;982.84363;84.081726;10.706252;779.53058;413.17828;229.7037;388.98398;489.80777;497.27231;273.09171;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
181;NAN;NAN;31.499823;NAN;NAN;71.380707;136.57596;66.293793;289.77396;389.06955;656.69458;215.71436;320.96677;583.18274;43.42664;24.598434;337.66656;468.31433;344.42523;884.6601;647.38666;24.213167;106.92797;702.03094;706.21405;344.98431;580.14911;58.086636;106.46587;39.686462;259.85693;174.37439;897.36188;NAN;NAN;989.77112;61.931862;11.664492;785.06555;459.37872;257.72464;382.12952;544.40057;483.23148;278.70126;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
181.5;NAN;NAN;31.236673;NAN;NAN;76.06282;160.04091;59.88039;314.33136;352.61124;700.12451;216.78494;336.86743;560.3493;71.702744;20.332285;331.94897;477.26324;367.00458;912.37958;711.53485;28.271999;124.73705;672.55017;708.1521;352.41437;598.58429;51.764351;117.7877;49.979424;275.21533;126.00217;936.8103;NAN;NAN;995.58612;46.970932;12.455825;786.99683;507.15775;284.69119;377.66974;594.47687;467.81085;283.53342;NAN;393.65201;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
182;NAN;NAN;31.618347;NAN;NAN;83.225861;183.2565;55.121067;334.52145;312.452;738.0285;215.58759;354.78622;531.00183;107.82099;16.034088;329.71805;478.8511;388.11307;932.66711;773.47168;31.675665;142.95966;645.3877;695.18304;357.93402;608.62213;47.961323;128.82901;66.362556;286.77051;84.726379;968.42999;NAN;NAN;999;38.601131;13.028764;785.77057;556.33826;309.53586;375.04352;637.05597;452.53513;287.42004;NAN;384.55002;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
182.5;NAN;NAN;32.598038;NAN;NAN;92.182709;205.43759;52.240017;349.52512;269.9292;769.39703;211.86743;374.05429;495.22217;150.08411;12.041931;331.34412;472.71982;407.41791;943.37451;831.2652;34.148548;161.39304;620.96448;667.18268;361.15289;610.66681;46.407658;138.8078;88.410149;293.50412;52.290359;989.80518;NAN;NAN;998.38849;35.769745;13.35081;782.05377;606.63916;331.1926;373.3089;669.61914;438.78152;290.12653;NAN;371.89401;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
183;NAN;NAN;34.131294;NAN;NAN;102.1879;225.88681;51.368256;358.87683;226.51912;793.6723;205.50658;393.8212;453.63968;196.5014;8.7071753;336.96198;459.02579;424.64603;942.5415;883.04645;35.510117;179.8325;599.83502;625.23584;361.64365;605.5752;46.878166;146.94223;115.44304;294.67664;29.872986;999;NAN;NAN;991.98907;37.16151;13.411299;776.59027;657.60297;348.68274;371.29147;690.36279;427.61819;291.38992;NAN;355.73297;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
183.5;NAN;NAN;36.17831;NAN;NAN;112.50304;244.05763;52.538803;362.49835;183.77031;810.75958;196.58112;413.08771;407.3833;244.94106;6.3754296;346.40778;438.41394;439.59546;928.63971;927.0708;35.691639;198.05878;582.65967;571.71118;359.01575;594.57166;49.174816;152.53682;146.61586;289.96625;18.150711;994.73645;NAN;NAN;978.13373;41.390514;13.22094;770.07562;708.55438;361.19434;367.74463;698.38904;419.68332;290.96545;24.047449;336.44284;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
184;NAN;NAN;38.703117;NAN;NAN;122.46078;259.60474;55.686768;360.68408;143.22491;820.96875;185.40637;430.75949;357.9809;293.28894;5.3691988;359.203;411.94427;452.1376;900.82727;961.78082;34.741051;215.82083;570.11945;510.1814;352.99738;579.12683;53.108696;155.0506;181.01262;279.56339;17.374844;976.50037;NAN;NAN;955.48267;47.183365;12.810366;763.07147;758.59973;368.14609;361.51041;693.797;415.12897;288.67383;22.088917;314.69025;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
184.5;NAN;NAN;41.670929;NAN;NAN;131.52081;272.41266;60.65295;354.0463;106.32609;824.90192;172.56857;445.71826;307.21573;339.59982;5.9697161;374.56592;380.99002;462.20581;859.20398;985.88617;32.812538;232.82784;562.79761;NAN;343.52499;560.81122;58.483738;154.15283;217.71965;264.21237;27.430346;944.5686;NAN;NAN;923.23883;53.504322;12.229696;755.96143;806.66595;369.23178;351.66031;677.66003;413.62869;284.43967;20.678015;291.35434;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
185;NAN;NAN;45.044552;NAN;NAN;139.30876;282.59637;67.188911;343.42313;74.320084;823.30695;NAN;456.90637;256.95926;382.21786;8.4011068;391.47263;347.10535;469.77014;804.9953;998.45544;30.147076;248.7477;561.04907;NAN;330.81128;541.14716;65.091652;149.76689;255.88142;245.17891;47.860107;899.95825;NAN;NAN;881.30322;59.608913;11.543562;748.9483;851.57739;364.4437;337.60086;651.8999;414.44485;278.31036;19.990015;267.42963;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
185.5;NAN;NAN;48.780537;NAN;NAN;145.63512;290.47702;74.965157;329.7692;48.161961;816.92102;NAN;463.4144;209.00006;419.85715;12.814896;408.7504;311.88931;474.8017;740.63843;999;27.040861;263.21823;564.88818;NAN;315.39062;521.47168;72.715919;142.0835;294.73096;224.13982;77.847717;844.31677;NAN;NAN;830.33856;65.066681;10.825993;742.05804;892.14557;354.06573;319.13834;619.06726;416.53769;270.45413;20.137589;243.92146;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
186;NAN;NAN;52.82539;NAN;NAN;150.48769;296.5278;83.581512;314.04581;28.437662;806.33752;NAN;464.5639;164.8846;451.63809;19.275043;425.19144;276.85522;477.23547;669.72351;987.55103;23.807941;275.86957;573.92859;NAN;298.11908;502.82904;81.130379;131.54626;333.59744;203.00807;116.20939;779.76678;NAN;NAN;771.73419;69.737762;10.154889;735.16168;927.27557;338.64282;296.49866;582.05737;418.70932;261.14169;21.17366;221.77583;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
186.5;NAN;NAN;57.113544;NAN;NAN;154.00198;301.29926;92.57724;297.13867;15.320503;791.91998;NAN;459.97311;125.80119;477.07397;27.745487;439.6575;243.33009;476.9353;NAN;964.69379;20.737545;286.35352;587.3775;NAN;NAN;485.8989;90.101395;118.80792;371.89148;183.71773;161.39529;708.73743;NAN;NAN;707.47424;73.697388;9.6031733;728.00403;956.05237;318.92783;270.29996;543.80371;419.76862;250.71698;23.115126;201.84256;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
187;NAN;NAN;61.567486;NAN;NAN;156.41473;305.33371;101.44894;279.81342;8.567811;773.78186;NAN;449.59534;92.511925;496.02258;38.080284;451.17767;212.38271;473.6785;NAN;931.57629;18.059256;294.37897;604.10443;NAN;NAN;470.9744;99.382973;104.6641;409.07291;167.99626;211.52571;633.77863;NAN;NAN;639.92108;77.131042;9.2293673;720.23297;977.81116;295.81662;241.48781;506.99338;418.68396;239.56155;25.964418;184.85852;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
187.5;NAN;NAN;66.098022;NAN;NAN;158.01115;309.0838;109.6713;262.6947;7.5646648;751.82904;NAN;433.72305;65.339027;508.61508;50.023468;459.02158;184.79007;467.15936;NAN;889.86768;15.916782;299.74423;622.76465;NAN;NAN;457.99417;108.71061;89.970047;444.5997;157.1644;264.50339;557.40363;NAN;NAN;571.56128;80.242554;9.0694981;711.44434;992.16595;270.28461;211.24205;473.84723;414.72507;228.05775;29.734295;171.46172;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
188;NAN;NAN;70.605782;NAN;NAN;159.07942;312.84906;116.72296;246.28995;11.406032;725.85449;NAN;412.95895;44.201328;515.18561;63.217567;462.73856;161.02811;457.0217;NAN;841.66675;NAN;302.36008;641.97406;NAN;NAN;446.61139;117.80361;75.559517;477.87723;151.9926;318.14862;481.94217;NAN;NAN;504.76184;83.184387;9.1343107;701.21985;999;243.32327;180.86383;445.96786;407.5498;216.55664;34.462078;162.20738;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
188.5;NAN;NAN;74.984024;NAN;NAN;159.87035;316.72577;122.11731;231.05461;19.005804;695.66675;NAN;388.16095;28.69212;516.20068;77.224205;462.16864;141.28897;442.91431;NAN;789.38257;NAN;302.25848;660.49487;NAN;NAN;436.28931;126.3632;62.166027;508.24295;152.6292;370.36212;409.4451;NAN;NAN;441.57361;85.997726;9.4119234;689.18622;998.42432;215.89185;151.65767;424.28775;397.24341;205.35742;40.227615;157.59036;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
189;NAN;NAN;79.123474;NAN;NAN;160.57927;320.58875;125.43857;217.47369;29.215544;661.21844;NAN;360.36551;18.177053;512.20593;91.554459;457.42349;125.51427;424.55817;NAN;735.56433;NAN;299.58493;677.39886;NAN;NAN;426.41132;134.07541;50.348213;534.96002;158.59987;419.27844;341.62009;NAN;NAN;383.59299;88.59948;9.8689747;675.07587;990.72736;188.87599;124.81954;409.0932;384.30182;194.69565;47.166332;158.05266;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
189.5;NAN;NAN;82.918381;NAN;NAN;161.35051;324.10077;126.3772;206.12868;40.940372;622.71149;NAN;330.70053;11.894804;503.78384;105.70766;448.84753;113.43885;401.81564;NAN;682.70782;NAN;294.57556;692.18188;NAN;NAN;416.37778;140.62102;40.454727;557.24396;168.89204;463.4437;279.79846;NAN;NAN;331.8768;90.798439;10.45462;658.79413;976.32483;163.05141;101.3316;400.11948;369.56824;184.73941;55.467846;163.97913;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
190;NAN;NAN;86.27343;NAN;NAN;162.29996;326.74985;124.762;197.70862;53.231709;580.66071;NAN;300.3009;9.0482159;491.53168;119.21333;436.96176;104.63936;374.75592;NAN;633.05957;NAN;287.52249;704.80878;NAN;NAN;405.69012;145.6936;32.626255;574.32684;182.09842;501.94586;224.92604;NAN;NAN;286.93103;92.33036;11.106358;640.46686;955.7132;139.05634;81.882568;396.69684;354.12741;175.59348;65.354218;175.70576;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
190.5;NAN;NAN;89.109795;NAN;NAN;163.54312;327.91165;120.58253;192.96713;65.346733;535.90417;NAN;270.23257;8.8747196;476.04843;131.67133;422.38486;98.585602;343.69702;NAN;588.44244;NAN;278.73495;715.67523;NAN;NAN;394.01746;149.02438;26.811821;585.53979;196.60585;534.48785;177.58264;NAN;NAN;248.77155;92.910645;11.757574;620.45673;929.43384;117.37199;66.822052;397.91617;339.17322;167.30872;77.04287;193.5045;NAN;NAN;650.60962;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
191;NAN;NAN;91.371223;NAN;NAN;165.21741;326.92703;113.99546;192.61383;76.766579;489.56363;NAN;241.43178;10.692404;457.92645;142.78447;405.76901;94.689377;309.22928;NAN;550.14221;NAN;268.5079;725.50336;NAN;NAN;381.22751;150.40773;22.816311;590.37384;210.79591;561.38525;138.02588;NAN;NAN;217.02432;92.28997;12.343142;599.34656;898.06512;98.318405;56.149494;402.79013;325.85889;159.89444;90.685478;217.56276;NAN;NAN;680.60699;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
191.5;NAN;NAN;93.028976;NAN;NAN;167.48833;323.18747;105.31476;197.1653;87.179825;442.95938;NAN;214.66216;13.922378;437.74362;152.37796;387.72574;92.340202;272.20615;NAN;518.8537;NAN;257.09933;735.18774;NAN;NAN;367.38947;149.72743;20.363134;588.57117;223.22816;583.49347;106.23831;NAN;NAN;191.06026;90.301758;12.807321;577.88287;862.23669;82.0588;49.544258;410.39658;315.15613;153.32979;106.30849;247.96205;NAN;NAN;706.61255;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
192;NAN;NAN;94.085663;NAN;NAN;170.5354;316.21964;94.984894;206.78479;96.440376;397.49316;NAN;190.49046;18.089266;416.05872;160.40652;368.7662;90.936211;233.70686;NAN;494.69391;NAN;244.72284;745.62891;NAN;NAN;352.74356;146.98016;19.170986;580.18298;232.78709;602.04626;81.981514;NAN;NAN;170.11957;86.894676;13.112352;556.89246;822.65991;68.609245;46.42765;419.98007;307.73849;147.57159;123.77905;284.65582;NAN;NAN;726.47968;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
192.5;NAN;NAN;94.576599;NAN;NAN;174.51724;305.75931;83.542061;221.14563;104.5116;354.52902;NAN;169.28807;22.8083;393.40674;166.9435;349.26575;89.906532;194.97629;NAN;477.2789;NAN;231.55641;757.58319;NAN;NAN;337.64456;142.28661;18.992516;565.57977;238.77371;618.46722;64.847549;NAN;NAN;153.42213;82.148567;13.243271;537.17926;780.1535;57.86311;46.056683;430.97803;303.90002;142.55881;142.79501;327.42606;NAN;NAN;738.59521;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
193;NAN;NAN;94.569908;NAN;NAN;179.52142;291.79999;71.565018;239.35442;111.41235;315.27267;NAN;151.24281;27.767227;370.28677;172.15802;329.44516;88.735039;157.33717;NAN;465.84747;NAN;217.7597;771.54871;NAN;NAN;322.492;135.88983;19.64312;545.46423;240.93282;634.16864;54.297634;NAN;NAN;140.24132;76.283691;13.209386;519.41211;735.6438;49.616524;47.627518;442.99597;303.51721;138.2124;162.90071;375.8486;NAN;NAN;742.01178;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
193.5;NAN;NAN;94.1632;NAN;NAN;185.51523;274.62488;59.62711;NAN;117.17058;280.67792;NAN;136.38522;32.707558;347.15823;176.27823;309.38309;86.985428;122.10587;NAN;459.4017;NAN;203.50124;787.69067;NAN;NAN;307.65649;128.13834;21.037586;520.81421;239.42175;650.35895;49.69886;NAN;NAN;129.94577;69.648254;13.042763;504.03027;690.13977;43.595108;50.370628;455.73651;306.07089;134.4368;183.52728;429.2753;NAN;493.60117;736.49945;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
194;NAN;NAN;93.477478;NAN;NAN;192.30783;254.81218;48.254246;NAN;121.79524;251.38182;NAN;124.61652;37.40942;324.43976;179.54832;289.05087;84.328445;90.511536;NAN;456.8493;NAN;188.98106;805.81311;NAN;NAN;293.40689;119.4557;23.190943;492.80496;234.72427;667.89105;50.357327;NAN;NAN;122.00416;62.704929;12.797342;491.18704;644.68335;39.481873;53.633091;468.90085;310.72247;131.12476;204.06308;486.82773;NAN;505.19748;722.50085;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
194.5;NAN;NAN;92.647995;NAN;NAN;NAN;233.21231;37.893936;NAN;125.2662;227.67776;NAN;115.73634;41.681534;302.51755;182.18388;268.36444;80.571396;63.627136;NAN;457.13443;NAN;174.44768;825.38477;NAN;NAN;279.85739;110.30069;26.199854;462.69467;227.54039;687.18066;55.548111;NAN;NAN;115.97761;55.99044;12.547736;480.74182;600.28253;36.945423;56.935356;482.10083;316.43698;128.16484;223.9398;547.40381;NAN;514.49213;701.00806;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
195;NAN;NAN;91.812256;NAN;NAN;NAN;210.90138;28.897808;NAN;127.54147;209.52487;NAN;109.46789;45.35796;281.75848;184.33548;247.24475;75.671837;42.314533;NAN;459.34705;NAN;160.2009;845.60571;NAN;NAN;266.94617;101.12706;30.217052;431.70218;218.66391;708.18799;64.538063;NAN;NAN;111.50544;50.048168;12.38511;472.30737;557.84119;35.665241;59.992088;494.79648;322.13629;125.44899;242.70049;609.68719;NAN;521.23688;673.38452;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
195.5;NAN;NAN;91.096321;NAN;NAN;NAN;189.11638;21.518597;NAN;128.57573;196.58192;NAN;105.48105;48.299187;262.52545;186.06561;225.66995;69.743423;27.1915;NAN;462.77554;NAN;146.5799;865.49841;NAN;NAN;254.44659;92.347992;35.41909;400.89728;208.86629;730.44733;76.609665;NAN;NAN;108.28717;45.390926;12.411394;465.32178;518.08893;35.352425;62.702682;506.27032;326.85049;122.88008;260.065;672.17615;NAN;525.58502;641.15845;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
196;NAN;NAN;90.600586;NAN;NAN;NAN;169.17526;15.917254;NAN;128.342;188.2601;NAN;103.41666;50.393909;245.19041;187.34071;203.71742;63.042454;18.620113;NAN;466.91931;NAN;133.93538;884.01862;NAN;NAN;242.00223;84.303215;41.965729;371.13309;198.80617;753.15082;91.082085;NAN;NAN;106.07319;42.480122;12.734077;459.14978;481.53876;35.764362;65.114166;515.651;329.85925;120.37952;275.97583;733.24078;NAN;527.95703;605.81952;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
196.5;NAN;NAN;90.388046;NAN;NAN;NAN;152.38821;12.175051;NAN;126.85429;183.78571;NAN;102.91238;51.564663;230.1351;188.03989;181.58051;55.949245;16.704844;NAN;471.44791;NAN;122.59129;900.15973;NAN;NAN;229.18509;77.241249;49.958889;343.0083;188.97433;775.27228;107.33698;NAN;NAN;104.65569;41.701733;13.459378;453.18344;448.46866;36.704754;67.359192;521.99292;330.80377;117.8941;290.6214;791.19458;NAN;528.88232;568.66205;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
197;NAN;NAN;90.476303;NAN;NAN;NAN;139.96989;10.310278;NAN;124.18227;182.26997;NAN;103.62846;51.771599;217.7386;187.97633;159.56781;48.932178;21.308416;NAN;476.1319;NAN;112.8076;913.06171;NAN;NAN;215.55942;71.308617;59.41927;316.86438;179.66837;795.72784;124.8324;NAN;NAN;103.85448;43.349674;14.682012;446.92279;418.9487;38.016811;69.584106;524.39685;329.745;115.399;304.4187;844.38074;NAN;528.82452;530.68958;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
197.5;NAN;NAN;90.832726;NAN;NAN;NAN;132.96445;10.288202;NAN;120.45789;182.77684;NAN;105.27144;51.017021;208.34848;186.92935;138.07539;42.509155;32.078869;NAN;480.75104;NAN;104.74731;922.09326;NAN;NAN;200.76016;66.551636;70.261986;292.80484;171.01866;813.56982;143.12151;NAN;NAN;103.50954;47.628574;16.475679;440.04007;392.89487;39.575035;71.888077;522.15588;327.18607;112.89672;317.96936;891.27686;NAN;528.05798;492.58972;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
198;NAN;NAN;91.37648;NAN;NAN;NAN;132.18837;12.023755;NAN;115.87191;184.38803;NAN;107.61353;49.349136;202.24271;184.68123;117.54259;37.19981;48.497902;NAN;485.0159;NAN;98.457397;926.91656;NAN;NAN;184.55859;62.93483;82.29483;270.73438;163.04936;828.14282;161.85406;NAN;NAN;103.48119;54.662121;18.885004;432.39362;370.13776;41.275867;74.281082;514.90479;324.03076;110.41153;331.98212;930.59033;NAN;526.60205;454.76483;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
198.5;NAN;NAN;91.985748;NAN;NAN;NAN;138.18295;15.37782;NAN;110.66006;186.26028;NAN;110.50539;46.865841;199.58342;181.05504;98.405067;33.479755;69.932442;NAN;488.52866;NAN;93.865807;927.5116;NAN;NAN;166.91946;60.363358;95.216614;250.43561;155.75578;839.17212;180.7827;NAN;NAN;103.65572;64.48513;21.919146;424.017;350.49622;43.034973;76.672249;502.75885;321.49423;107.98195;347.19693;961.35803;NAN;524.22778;417.40488;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
199;NAN;NAN;92.51104;NAN;NAN;NAN;151.18842;20.151796;NAN;105.08253;187.66864;NAN;113.87678;43.714127;200.37375;175.94556;81.049019;31.738302;95.688103;NAN;490.77173;NAN;90.793648;924.16901;NAN;NAN;148.03275;58.705719;108.62608;231.6329;149.17868;846.77106;199.7567;NAN;NAN;103.95094;77.05275;25.543274;415.07834;333.84482;44.786007;78.885445;486.38089;320.97577;105.65063;364.306;983.0141;NAN;520.5249;380.5914;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
199.5;NAN;NAN;92.792252;NAN;NAN;NAN;171.13739;26.079355;NAN;99.404251;188.03444;NAN;117.72516;40.084969;204.42133;169.34038;65.780769;32.244205;125.06139;NAN;491.12625;NAN;88.978851;917.43793;NAN;NAN;128.30251;57.823036;122.04906;214.04259;143.47234;851.41943;218.69768;NAN;NAN;104.31274;92.24118;29.674004;405.82764;320.15814;46.477066;80.696823;466.98557;323.90906;103.45247;383.90283;995.4422;NAN;515.00592;344.401;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
200;NAN;NAN;92.678337;NAN;NAN;NAN;197.66667;32.823856;NAN;93.874161;186.93961;NAN;122.09437;36.205315;211.3185;161.32753;52.819344;35.122784;157.39104;NAN;488.91675;NAN;88.106857;908.03943;NAN;NAN;108.31482;57.596432;134.98669;197.42401;138.94539;853.86682;237.56108;NAN;NAN;104.71496;109.8424;34.178921;396.5332;309.51459;48.070057;81.894463;446.27682;331.60928;101.40455;406.44949;999;NAN;507.2207;308.99057;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
200.5;NAN;NAN;92.045776;NAN;NAN;NAN;230.14607;39.98436;NAN;88.710388;184.12692;NAN;127.04301;32.326126;220.44501;152.0912;42.301235;40.353638;192.08958;NAN;483.47696;NAN;87.842171;896.74768;NAN;NAN;88.789642;57.953171;146.95818;181.61302;136.07288;854.98376;256.29477;NAN;NAN;105.16167;129.56526;38.880272;387.42072;302.06369;49.539574;82.336441;426.31796;345.12985;99.499916;432.26505;994.49036;343.44919;496.85666;274.64426;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
201;NAN;NAN;90.815659;NAN;NAN;NAN;267.7226;47.109692;NAN;84.087105;179.48799;NAN;132.60898;28.707241;230.99672;141.8942;34.304813;47.780952;228.66443;NAN;474.23138;NAN;87.857216;884.25421;NAN;NAN;70.511864;58.882442;157.55803;166.51379;135.47127;855.60596;274.79495;NAN;NAN;105.68232;151.03535;43.563248;378.62201;297.96576;50.873589;81.999504;409.35074;365.1449;97.705841;461.51468;983.10083;363.8653;483.80975;241.7722;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
201.5;NAN;NAN;88.964996;NAN;NAN;NAN;309.37164;53.723648;NAN;80.128517;173.04001;NAN;138.77533;25.600857;242.04211;131.05745;28.867994;57.130215;266.72501;NAN;460.78046;NAN;87.853745;871.02924;NAN;NAN;54.256989;60.447239;166.5018;152.10214;137.85165;856.3844;292.86081;NAN;NAN;106.33817;173.8089;47.992905;370.15332;297.32101;52.073193;81.010017;397.60086;391.87576;95.967316;494.20139;966.31085;383.60815;468.20975;210.882;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
202;NAN;NAN;86.531792;NAN;NAN;NAN;353.95239;59.359653;NAN;76.908783;164.89723;NAN;145.44626;23.23427;252.60672;119.93735;26.000446;68.035095;305.98074;NAN;442.9794;NAN;87.576401;857.21509;NAN;NAN;40.716499;62.792725;173.66512;138.40651;143.95543;857.64624;310.17108;NAN;NAN;107.22002;197.38522;51.936573;361.93082;300.11124;53.147644;79.647194;393.08282;425.06216;94.214508;530.17365;945.76178;401.86212;450.41324;182.52049;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
202.5;NAN;NAN;83.61306;NAN;NAN;NAN;400.25702;63.600552;NAN;74.45681;155.24699;NAN;152.44238;21.794294;261.77191;108.90473;25.678843;80.062386;346.22375;NAN;420.99588;NAN;86.818726;842.57269;NAN;NAN;30.434286;66.14328;179.07648;125.46356;154.48538;859.33319;326.27798;NAN;NAN;108.4491;221.23715;55.18623;353.81143;306.16571;54.115055;78.325752;397.42319;463.98672;92.373589;569.13202;923.09851;418.05664;430.96033;157.2025;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
203;NAN;NAN;80.357468;NAN;NAN;NAN;447.04755;66.116081;NAN;72.765564;144.32318;NAN;159.51146;21.415953;268.77032;98.331467;27.813805;92.740044;387.29575;NAN;395.34488;NAN;85.423737;826.49854;NAN;NAN;23.760653;70.793785;182.90527;113.32455;170.03432;860.98981;340.61331;NAN;NAN;110.16704;244.8575;57.580227;345.65427;315.15054;54.995731;77.552216;411.73264;507.54001;90.377838;610.62634;899.82257;431.88998;410.51001;135.35727;NAN;421.87903;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
203.5;NAN;NAN;76.95108;NAN;NAN;NAN;493.09067;66.695892;NAN;71.803032;132.38637;NAN;166.3614;22.175776;273.07181;88.579697;32.215584;105.58555;429.05893;NAN;366.88251;NAN;83.283028;808.10437;NAN;NAN;20.824446;77.091255;185.436;102.0394;191.02803;861.81305;352.5246;NAN;NAN;112.52674;267.81213;59.022594;337.38977;326.58472;55.804966;77.860741;436.51172;554.34064;88.179626;654.05072;877.16449;443.3233;389.76865;117.28355;NAN;405.24915;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
204;NAN;NAN;73.602303;NAN;NAN;NAN;537.18256;65.271042;NAN;71.524109;119.70815;NAN;172.705;24.090939;274.44165;79.995445;38.555225;118.13285;471.36938;NAN;336.75775;NAN;80.334572;786.35107;NAN;NAN;21.517424;85.408287;187.02307;91.660576;217.68036;860.7688;361.32971;NAN;NAN;115.67039;289.78705;59.501331;329.09286;339.87567;56.547924;79.742844;471.59607;602.8772;85.759811;698.65155;855.98938;452.56836;369.41724;103.11874;NAN;386.97177;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
204.5;NAN;NAN;70.525261;NAN;NAN;NAN;578.17139;61.92207;NAN;71.883553;106.56288;NAN;178.31033;27.123976;272.96375;72.902885;46.349064;129.96008;514.05194;NAN;306.33411;NAN;76.562508;760.22546;NAN;NAN;25.499029;96.112022;188.02969;82.229607;249.97253;856.77234;366.38797;NAN;NAN;119.71117;310.60275;59.10136;321.0434;354.3685;57.218578;83.588135;516.159;651.66449;83.132545;743.54956;836.75012;460.05316;350.04556;92.828125;NAN;367.44238;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
205;NAN;NAN;67.923241;NAN;NAN;NAN;614.97644;56.87249;NAN;72.846329;93.227448;NAN;183.04466;31.192188;269.02524;67.598442;NAN;140.70949;556.87811;NAN;NAN;NAN;71.999069;728.92529;NAN;NAN;32.224518;109.53031;188.77095;73.768883;287.65204;848.89587;367.17065;NAN;NAN;124.71304;330.18924;58.009026;313.76053;369.40045;57.800652;89.638519;568.75769;699.38635;80.342979;787.74872;819.47388;466.37796;332.11053;86.215263;NAN;347.06876;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
205.5;NAN;NAN;65.974571;NAN;NAN;NAN;646.60614;50.466782;NAN;74.397339;79.982651;NAN;186.90279;36.180325;263.26184;64.344795;NAN;150.10692;599.55396;NAN;NAN;NAN;66.726669;692.01068;NAN;NAN;40.997284;125.91949;189.481;66.280556;330.24173;836.55042;363.32565;NAN;NAN;130.67885;348.54407;56.505096;307.99872;384.3446;58.276119;97.978294;627.41052;744.99817;77.459961;830.18427;803.81171;472.25858;315.90479;82.943848;NAN;326.246;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
206;NAN;NAN;64.819946;NAN;NAN;NAN;672.18256;43.136688;NAN;76.548241;67.112007;NAN;190.01448;41.954247;256.47177;63.360813;NAN;157.97133;641.71588;NAN;NAN;NAN;60.876328;649.51288;NAN;NAN;51.032982;145.4343;190.26805;59.758957;377.06647;819.60162;354.72824;NAN;NAN;137.55916;365.67184;54.951687;304.70685;398.64856;58.636326;108.55299;689.70953;787.77466;74.56456;869.77698;789.12396;478.44745;301.52673;82.561157;NAN;305.33505;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
206.5;NAN;NAN;64.552765;NAN;NAN;NAN;690.97302;35.361626;NAN;79.342979;54.894661;NAN;192.62732;48.373585;249.50888;64.810745;NAN;164.22949;682.91089;NAN;NAN;NAN;54.62212;601.96045;NAN;NAN;61.539028;168.1102;191.09872;54.200829;427.28271;798.40955;341.50946;NAN;NAN;145.26987;381.51263;53.772728;304.94699;411.85205;58.88998;121.20451;752.94934;827.29071;71.739685;905.48822;774.58038;485.64722;288.87677;84.532265;NAN;284.6517;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
207;NAN;NAN;65.212051;NAN;NAN;NAN;702.43799;27.627167;NAN;82.860031;43.593742;NAN;195.06709;55.300579;243.1693;68.79055;NAN;168.92252;722.57593;NAN;NAN;NAN;48.170341;550.34979;NAN;NAN;71.780914;193.84662;191.82593;49.612225;479.89975;773.80176;324.05057;NAN;NAN;153.72447;395.87537;53.425655;309.7738;423.59641;59.070148;135.71028;814.26288;863.33813;69.059753;936.37457;759.28021;494.42862;277.65524;88.283333;NAN;264.46097;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
207.5;NAN;NAN;66.775131;NAN;NAN;NAN;706.2948;20.384089;NAN;87.210815;33.438915;NAN;197.6832;62.605473;238.08661;75.316071;NAN;172.21497;760.01459;NAN;NAN;NAN;41.742325;496.03564;NAN;NAN;81.156342;222.40187;192.22346;46.004375;533.81665;746.96844;302.95294;NAN;NAN;162.88737;408.39395;54.371128;320.09894;433.62305;59.238224;151.82533;870.76007;895.81854;66.583328;961.6532;742.36163;505.15408;267.38309;93.256271;NAN;244.98695;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
208;NAN;NAN;69.157181;NAN;NAN;NAN;702.59058;14.013074;NAN;92.531464;24.609045;NAN;200.7885;70.167717;234.6534;84.319191;NAN;174.39421;794.38855;NAN;NAN;NAN;35.555424;440.58185;NAN;NAN;89.244606;253.40039;192.03723;43.376102;587.85834;719.30609;278.98096;NAN;NAN;172.82477;418.51498;57.040657;336.5376;441.75998;59.486984;169.30609;919.69214;924.61676;64.350769;980.73596;723.08862;517.90442;257.44846;98.950569;NAN;226.42479;670.73114;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
208.5;NAN;NAN;72.211601;NAN;NAN;NAN;691.76477;8.8029909;NAN;98.967102;17.216412;NAN;204.60339;77.873734;232.98001;95.655807;NAN;175.86357;824.71515;NAN;NAN;NAN;29.802385;385.58862;NAN;NAN;95.848373;286.34335;191.02499;41.708492;640.81592;692.18958;252.99733;NAN;NAN;183.74155;425.52548;61.802662;359.28107;447.91693;59.942474;187.91269;958.61584;949.49207;62.38826;993.24591;700.91821;532.43652;247.16113;104.94988;NAN;208.94801;740.40759;191.9297;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
209;NAN;NAN;75.733238;NAN;NAN;NAN;674.68646;4.9457493;NAN;106.64795;11.295973;NAN;209.21228;85.612045;232.89677;109.12724;NAN;177.1268;849.8905;NAN;NAN;NAN;24.634848;332.53717;NAN;NAN;101.00719;320.61942;188.99814;40.9505;691.48608;666.73663;225.90714;NAN;NAN;195.98131;428.63718;68.927399;388.00925;452.09189;60.761658;207.38412;985.53046;970.01788;60.718601;999;675.52698;548.18951;235.83784;110.94183;NAN;192.72133;805.0191;160.40779;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
209.5;NAN;NAN;79.466095;NAN;NAN;NAN;652.65814;2.5420656;NAN;115.66179;6.8035097;NAN;214.54034;93.268204;233.99651;124.51351;NAN;178.76218;868.74725;NAN;NAN;NAN;20.151232;282.65811;NAN;NAN;104.97035;355.52686;185.85205;41.004936;738.71985;643.63257;198.59499;NAN;NAN;209.98329;427.09488;78.557671;421.86252;454.38531;62.123222;227.40132;999;985.58423;59.374874;998.00751;646.82635;564.32928;222.8858;116.72475;NAN;177.90031;861.63092;132.80124;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
210;NAN;NAN;83.116852;NAN;NAN;NAN;627.36957;1.6217422;NAN;126.02334;3.6235838;NAN;220.35295;100.72144;235.70729;141.61444;NAN;181.38303;880.14838;NAN;NAN;NAN;16.394381;236.85764;NAN;NAN;108.15446;390.2995;181.58884;41.737751;781.46753;623.00677;171.87773;NAN;NAN;226.19377;420.29807;90.685837;459.47415;455.01224;64.218399;247.54721;998.24628;995.47473;58.415783;990.45892;614.95593;579.83276;207.88898;122.20411;NAN;164.62263;908.46637;110.11169;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
210.5;NAN;NAN;86.375648;NAN;NAN;NAN;NAN;2.1751573;NAN;137.65094;1.5872449;NAN;226.27701;107.84406;237.384;160.28958;NAN;185.60043;883.10419;NAN;NAN;NAN;13.355485;195.70352;NAN;NAN;111.09083;424.14053;176.31631;42.988213;818.80988;604.40112;146.47734;NAN;NAN;244.94223;407.92676;105.13822;499.05853;454.30887;67.240257;267.26514;983.19281;999;57.939144;976.71399;580.25964;593.58893;190.67787;127.37079;NAN;152.98886;944.86261;92.591156;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
211;NAN;NAN;88.945145;NAN;NAN;NAN;NAN;4.1851792;NAN;150.3481;0.49527216;NAN;231.84222;114.5041;238.40163;180.48404;NAN;191.98351;876.90601;NAN;NAN;NAN;10.984443;159.46025;NAN;NAN;114.35934;456.25424;170.24146;44.571728;849.97607;586.8783;123.00266;NAN;NAN;266.29904;390.02597;121.57224;538.5437;452.71738;71.37175;285.84286;954.45544;995.6626;58.088303;957.28363;543.27301;604.49927;171.38165;132.26649;NAN;143.03804;971.07764;79.889664;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
211.5;NAN;NAN;90.572624;NAN;NAN;NAN;NAN;7.658565;NAN;163.80292;0.14219713;NAN;236.53763;120.57217;238.23892;202.2428;NAN;201.02463;861.26257;NAN;NAN;NAN;9.2045746;128.14911;NAN;NAN;118.53127;485.89017;163.64456;46.302216;874.35468;569.22913;101.94196;NAN;NAN;289.96387;367.05173;139.49095;575.75031;450.7496;76.775604;302.42859;913.28619;985.32135;59.049793;932.79639;504.69495;611.56604;150.44965;136.95146;NAN;134.72372;988.01691;71.291222;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
212;NAN;NAN;91.084206;NAN;NAN;NAN;NAN;12.650146;NAN;177.60535;0.33939752;NAN;239.87726;125.93026;236.54257;225.69867;NAN;213.11835;836.41449;NAN;NAN;NAN;7.927804;101.62627;NAN;NAN;124.12252;512.39355;156.83971;48.012623;891.49408;550.24304;83.677437;NAN;NAN;315.19458;339.8389;158.27242;608.58948;448.93631;83.58252;316.08035;861.46918;968.30981;61.039345;903.97284;465.34381;613.96136;128.63185;141.46426;NAN;127.90737;996.91113;65.960121;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
212.5;NAN;NAN;90.413605;NAN;NAN;NAN;NAN;19.27635;NAN;191.28654;0.93346077;NAN;241.46642;130.48061;233.16304;251.03999;NAN;228.55206;803.19189;NAN;NAN;NAN;7.0668321;NAN;NAN;NAN;131.57436;535.2569;150.12531;49.551716;901.10022;529.01758;68.495163;NAN;NAN;NAN;309.52432;177.21336;635.25677;447.77426;91.886009;325.85651;801.1889;945.48712;64.277809;871.59454;426.10779;611.08911;106.92008;145.79166;NAN;122.36983;999;63.154221;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
213;NAN;NAN;88.620888;NAN;NAN;NAN;NAN;27.715487;NAN;204.37599;1.8151482;NAN;241.05782;134.15337;228.15692;278.46246;NAN;247.5127;763.00659;NAN;NAN;NAN;6.5458336;NAN;NAN;NAN;141.25079;554.17316;143.75029;50.825802;903.0224;505.20114;56.585518;NAN;NAN;NAN;277.43625;195.58286;654.39624;447.67725;101.73486;330.92487;734.89374;918.18982;68.959328;836.4505;387.8974;602.6059;86.466949;149.86224;NAN;117.83685;995.29126;62.348011;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
213.5;NAN;NAN;85.894745;NAN;NAN;NAN;NAN;38.191803;NAN;216.47046;2.9175169;NAN;238.59384;136.91188;221.76268;308.11288;NAN;270.10645;717.76904;NAN;NAN;NAN;6.3038883;NAN;NAN;NAN;153.45705;569.0791;137.88103;51.809803;897.24963;479.14633;48.045738;NAN;NAN;NAN;244.96722;212.68341;665.21674;448.94131;113.12963;330.67334;665.13715;888.1098;75.21669;799.2793;351.58774;588.40668;68.477081;153.55098;NAN;114.0123;986.44824;63.249748;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
214;NAN;NAN;NAN;NAN;NAN;NAN;NAN;50.945057;NAN;227.3015;4.2052765;NAN;234.22546;138.75436;214.3519;340.0332;NAN;296.3815;669.73401;NAN;NAN;NAN;6.2948308;NAN;NAN;NAN;168.45934;580.17914;132.5892;52.550316;883.90967;NAN;42.873905;NAN;NAN;NAN;213.43764;227.91354;667.5531;451.72098;126.02086;324.79898;594.40814;857.09808;83.089272;760.71954;317.96255;568.61786;54.092136;156.69843;NAN;110.61488;972.78235;65.737038;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
214.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;66.191101;NAN;236.7941;5.6574926;NAN;228.30478;139.71284;206.36549;374.11978;NAN;326.35211;621.2829;NAN;NAN;NAN;6.4818339;NAN;NAN;NAN;186.49905;587.94714;127.84407;53.137489;863.27948;NAN;40.964947;NAN;NAN;NAN;183.97615;240.82446;661.86517;456.0224;140.31535;313.36197;524.97968;826.9458;92.499779;721.2691;287.65891;543.58221;44.289284;159.13901;NAN;107.41416;954.35101;69.724251;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
215;NAN;NAN;NAN;NAN;NAN;NAN;NAN;84.07814;NAN;245.09854;7.2509451;NAN;221.34868;139.84889;198.24858;410.1066;NAN;360.00891;574.67657;NAN;NAN;NAN;6.8306241;NAN;NAN;NAN;207.7977;593.09735;123.526;53.676899;835.79889;NAN;42.100204;NAN;NAN;NAN;157.44276;251.16405;649.16437;461.71204;155.88304;296.78488;458.78568;799.17438;103.24393;681.24084;261.10596;513.8587;39.826996;160.74301;NAN;104.26307;931.11743;75.023277;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
215.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;104.64201;NAN;252.59041;8.9478512;NAN;213.97713;139.24812;190.3912;447.58237;NAN;397.31097;531.81842;NAN;NAN;NAN;7.3019738;NAN;NAN;NAN;232.55148;596.52539;119.47487;54.266861;802.0791;NAN;45.940014;NAN;NAN;NAN;134.37718;258.8974;630.89319;468.5416;172.56898;275.81781;397.33051;774.87762;114.99788;640.78046;238.50209;480.21597;41.208855;161.44865;NAN;101.11666;903.10748;81.254028;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
216;NAN;NAN;NAN;NAN;NAN;NAN;NAN;127.77295;NAN;259.83405;10.688945;NAN;206.8336;138.01424;183.08409;486.03839;NAN;438.15384;494.06659;NAN;NAN;NAN;7.846261;NAN;NAN;NAN;260.90973;599.21869;115.5005;54.975418;762.91418;NAN;52.029633;NAN;NAN;NAN;115.00347;264.20477;608.76904;476.19247;190.20616;251.46381;341.65826;754.63147;127.34293;599.89807;219.8006;443.61276;48.687958;161.27615;NAN;98.035477;870.54254;87.814529;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
216.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;153.19821;NAN;267.51212;12.393376;NAN;200.49756;136.26312;176.49313;524.93671;NAN;482.32477;462.10358;NAN;NAN;NAN;8.4029398;NAN;NAN;NAN;292.94434;602.15588;111.41042;55.838467;719.26971;NAN;59.821297;NAN;NAN;NAN;99.29274;267.45667;584.62305;484.31906;208.63046;224.87947;292.34598;738.48035;139.81038;558.52557;204.71677;405.16357;62.305309;160.32361;NAN;95.169693;833.91718;93.940971;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
217;NAN;NAN;NAN;NAN;NAN;NAN;NAN;180.47865;NAN;276.33212;13.966282;NAN;195.40176;134.11758;170.65273;563.78149;NAN;529.44629;435.89807;NAN;NAN;NAN;8.9031124;NAN;NAN;NAN;328.60641;606.1925;107.05551;56.860325;672.24701;NAN;68.700447;NAN;NAN;NAN;87.048683;269.16782;560.23767;492.59082;227.69289;197.26126;249.5302;725.99457;151.93776;516.60748;192.76779;366.09055;81.936821;158.75386;NAN;92.726112;793.99249;98.825317;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
217.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;209.02304;NAN;286.92435;15.31189;NAN;191.76968;131.70355;165.47598;602.17627;NAN;578.93408;414.75687;NAN;NAN;NAN;9.2777901;NAN;NAN;NAN;367.69421;611.96619;102.36127;58.024059;623.03107;NAN;78.021408;NAN;NAN;NAN;77.992676;269.93948;537.21082;500.71683;247.26828;169.75232;212.96024;716.39722;163.32869;474.22247;183.32819;327.65707;107.33121;156.77977;NAN;90.944359;751.75214;101.75893;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
218;NAN;NAN;NAN;NAN;NAN;NAN;NAN;238.11713;NAN;299.74628;16.349297;NAN;189.58424;129.14688;160.78082;639.85352;NAN;629.97308;397.46811;NAN;NAN;NAN;9.4674978;NAN;NAN;NAN;409.82468;619.82971;97.343201;59.301411;572.81134;NAN;87.146072;NAN;NAN;NAN;71.834969;270.39972;516.8465;508.44568;267.26047;143.36899;182.09265;708.71814;173.70505;431.67343;175.70155;291.07599;138.14139;154.63202;NAN;90.056694;708.28925;102.29396;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
218.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;266.96802;NAN;315.01169;17.02672;NAN;188.59409;126.57028;156.325;676.66687;NAN;681.52686;382.50079;NAN;NAN;NAN;9.4306145;NAN;NAN;NAN;454.43811;629.82373;92.095139;60.662586;522.69562;NAN;95.483315;NAN;NAN;NAN;68.321159;271.14697;500.0914;515.55524;287.60443;118.9575;156.18741;701.95447;182.9425;389.53677;169.19328;257.405;173.92567;152.5175;NAN;90.24073;664.67389;100.37523;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
219;NAN;NAN;NAN;NAN;NAN;NAN;NAN;294.75815;NAN;332.65347;17.331703;NAN;188.35739;124.0897;151.84715;712.54584;NAN;732.38806;368.23547;NAN;NAN;NAN;9.1520548;NAN;NAN;NAN;500.82364;641.69202;86.778946;62.089348;473.62509;NAN;102.54185;NAN;NAN;NAN;67.23716;272.70514;487.51733;521.84058;308.26202;97.17981;134.40573;695.21484;191.08409;348.64264;163.16898;227.45222;214.13922;150.58946;NAN;91.598358;621.80768;96.426102;NAN;20.349672;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
219.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;320.70007;NAN;352.32773;17.297493;NAN;188.31628;121.80995;147.10616;747.42047;NAN;781.26599;353.19275;NAN;NAN;NAN;8.6485567;NAN;NAN;NAN;548.15479;654.94647;81.592781;63.594604;426.31754;NAN;107.96034;NAN;NAN;NAN;68.38295;275.49814;479.34207;527.10242;329.21637;78.529449;115.9089;687.81744;198.32721;310.01999;157.10709;201.70335;258.09442;148.93137;NAN;94.142601;580.3363;91.360649;NAN;21.08267;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
220;NAN;NAN;NAN;NAN;NAN;NAN;NAN;344.09189;NAN;373.45721;17.00107;NAN;187.88841;119.81934;141.91188;781.13776;NAN;826.88928;336.22513;NAN;NAN;NAN;7.9723411;NAN;NAN;NAN;595.54633;668.96533;76.744308;65.249245;381.24304;NAN;111.53082;NAN;NAN;NAN;71.52253;279.84113;475.4866;531.14435;350.46796;63.358727;99.941902;679.34192;204.98718;274.78616;150.62807;180.29825;304.92484;147.55368;NAN;97.801476;540.60571;86.515488;NAN;22.018719;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
220.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;364.36761;NAN;395.30829;16.556694;NAN;186.55957;118.18398;136.14595;813.38483;NAN;868.1236;316.64645;NAN;NAN;NAN;7.2095623;NAN;NAN;NAN;642.12207;683.10803;72.42038;67.187416;338.62711;NAN;113.2107;NAN;NAN;NAN;76.350159;285.94226;475.63773;533.78387;372.03177;51.904415;85.893288;669.63092;211.44273;244.01186;143.50797;163.05141;353.54965;146.39787;NAN;102.43034;502.65973;83.51963;NAN;23.152374;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
221;NAN;NAN;NAN;NAN;NAN;NAN;NAN;381.13156;NAN;417.07928;16.103237;NAN;183.96049;116.94338;129.76997;843.63721;NAN;904.07574;294.28659;NAN;NAN;NAN;6.4739008;NAN;NAN;NAN;687.07086;696.82239;68.766937;69.596268;298.49393;NAN;113.10725;NAN;NAN;NAN;82.455627;293.91473;479.30551;534.86426;393.93677;44.309006;73.324707;658.74774;218.07256;218.58672;135.68369;149.51314;402.66949;145.36632;NAN;107.82834;466.30093;84.102692;NAN;24.464798;NAN;387.37881;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
221.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;394.17923;NAN;437.99072;15.788732;NAN;179.9153;116.10927;122.82112;871.15173;NAN;934.16766;269.47876;NAN;NAN;NAN;5.8988619;NAN;NAN;NAN;729.70142;709.73553;65.879868;72.705093;260.73578;NAN;111.4521;NAN;NAN;NAN;NAN;303.79242;485.87552;534.26135;416.22855;40.631119;61.970116;646.90338;225.1945;199.09048;127.23309;139.0739;450.80334;144.36476;NAN;113.76874;431.20154;89.895531;NAN;25.92811;NAN;389.16342;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
222;NAN;NAN;NAN;NAN;NAN;NAN;NAN;403.49896;NAN;457.35712;15.75568;NAN;174.45502;115.66777;115.3989;895.00507;NAN;958.17114;242.98259;NAN;NAN;NAN;5.6256824;NAN;NAN;NAN;769.479;721.70728;63.792137;76.771309;225.19643;NAN;108.57663;NAN;NAN;NAN;NAN;315.54294;494.64093;531.88464;438.97165;40.841087;51.707047;634.37415;233.01666;185.71202;118.33605;131.08313;496.35843;143.33936;NAN;120.02738;397.01642;102.2355;NAN;27.51042;NAN;393.55627;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
222.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;409.25989;NAN;474.63522;16.128345;NAN;167.79449;115.58374;107.64655;914.18176;NAN;976.19183;215.85396;NAN;NAN;NAN;5.7907767;NAN;NAN;NAN;806.05609;732.84204;62.487797;82.050682;191.75273;NAN;104.87064;NAN;NAN;NAN;NAN;329.07758;504.82343;527.67145;462.25339;44.815845;42.524403;621.4278;241.61032;178.21596;109.2307;124.99032;537.74609;142.31714;NAN;126.4133;363.47992;122.00849;NAN;29.180031;121.18163;400.70587;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
223;NAN;NAN;NAN;NAN;NAN;NAN;NAN;411.78842;NAN;489.43906;17.003311;NAN;160.2794;115.80675;99.728447;927.69543;NAN;988.61029;189.29726;NAN;NAN;NAN;6.5176024;NAN;NAN;NAN;839.27228;743.46136;61.920269;88.811928;160.37195;NAN;100.73169;NAN;NAN;NAN;NAN;344.25232;515.57892;521.57318;486.18054;52.333366;34.497421;608.26416;250.90829;175.95499;100.17535;120.43439;573.52399;141.44183;NAN;132.79311;330.48242;149.5479;NAN;30.90811;113.36834;410.44949;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
223.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;411.53137;NAN;501.52826;18.442703;NAN;152.31827;116.27847;91.811317;934.72784;NAN;995.99554;164.51688;NAN;NAN;NAN;7.9065895;NAN;NAN;NAN;869.1449;754.03607;62.026413;97.332848;131.14594;NAN;96.52523;NAN;NAN;NAN;NAN;360.86633;526.00934;513.54736;510.87051;63.071175;27.759338;594.98907;260.7262;177.95103;91.414337;117.2691;602.52417;140.98624;NAN;139.09818;298.10547;184.58984;NAN;32.669342;105.40531;422.32471;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
224;NAN;NAN;NAN;NAN;NAN;NAN;NAN;409.0119;NAN;510.77145;20.472445;NAN;144.31151;116.93962;84.04808;934.74536;NAN;999;142.58763;NAN;NAN;NAN;10.032101;NAN;NAN;NAN;895.8244;765.09351;62.75499;107.8847;104.29434;NAN;92.551468;NAN;NAN;NAN;NAN;378.65405;535.1828;503.53854;536.42273;76.614151;22.468876;581.60718;270.8031;183.02036;83.160263;115.55926;623.96301;141.34563;NAN;145.32422;266.63403;226.2982;NAN;34.441677;97.662041;435.62286;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
224.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;404.78424;NAN;517.10419;23.082329;NAN;136.59146;117.73488;76.564674;927.57977;NAN;998.26465;124.35044;NAN;NAN;NAN;12.941063;NAN;NAN;NAN;919.52753;777.12567;64.081657;120.69083;80.136223;NAN;89.031448;NAN;NAN;NAN;NAN;397.28168;542.17383;491.46149;562.88306;92.469055;18.790438;568.04828;280.85294;189.91617;75.576004;115.5263;637.51166;143.01027;NAN;151.5224;236.53969;273.33521;NAN;36.204498;90.493797;449.46179;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
225;NAN;NAN;NAN;NAN;NAN;NAN;NAN;399.38815;NAN;520.48633;26.231632;NAN;129.38179;118.61477;69.456192;913.45447;NAN;994.34137;110.3462;NAN;NAN;NAN;16.657494;NAN;NAN;NAN;940.45178;790.51117;66.018578;135.88916;59.0327;NAN;NAN;NAN;NAN;NAN;NAN;416.35513;546.09967;477.1864;590.1889;110.0771;16.88538;554.20935;290.61539;197.44382;68.760971;117.47957;643.33563;146.5372;NAN;157.78772;208.47554;323.9736;NAN;37.936577;84.213577;462.87671;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
225.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;393.30646;NAN;520.87317;29.859167;NAN;122.78145;119.53422;62.788479;892.95532;NAN;987.64142;100.79088;NAN;NAN;NAN;21.187403;NAN;NAN;NAN;958.68628;805.46381;68.632225;153.506;41.319717;NAN;NAN;NAN;NAN;NAN;NAN;435.43823;546.17389;460.53952;618.11005;128.84535;16.911453;540.00958;299.89526;204.58191;62.764942;121.73186;642.07452;152.50259;NAN;164.25143;183.24257;376.23691;NAN;39.613895;79.07328;474.91693;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
226;NAN;NAN;NAN;NAN;NAN;NAN;NAN;386.93704;NAN;518.20703;33.894073;NAN;116.773;120.44786;56.605122;866.95532;NAN;978.42029;95.593872;NAN;NAN;NAN;26.526466;NAN;NAN;NAN;974.13263;822.00885;72.016594;173.41595;27.248966;NAN;NAN;NAN;NAN;NAN;NAN;454.07925;541.75885;441.32529;646.19592;148.17336;19.042618;525.43903;308.58249;210.54044;57.588074;128.52641;634.79181;161.44972;NAN;171.07124;161.76244;428.03516;NAN;41.208595;75.2575;484.72855;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
226.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;380.57599;NAN;512.42755;38.266689;NAN;111.24863;121.30346;50.934669;836.5011;NAN;966.78522;94.39592;NAN;NAN;NAN;32.669415;NAN;NAN;NAN;986.44775;839.99304;76.274529;195.34064;16.940674;NAN;NAN;NAN;NAN;NAN;NAN;471.84406;532.42334;419.36295;673.74982;167.47977;23.464243;510.58228;316.65512;214.78574;53.19183;137.98485;622.8858;173.8282;NAN;178.42081;145.02789;477.31424;NAN;42.689564;72.886017;491.6214;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
227;NAN;NAN;NAN;NAN;NAN;NAN;NAN;374.409;NAN;503.49786;42.920334;NAN;106.04561;122.03437;45.796371;802.68695;NAN;952.71539;96.628311;NAN;NAN;NAN;39.619213;NAN;NAN;NAN;995.02271;859.10571;81.508469;218.84476;10.362541;NAN;NAN;NAN;NAN;NAN;NAN;488.34937;517.97308;394.54205;699.836;186.21423;30.364958;495.61148;324.16891;217.03511;49.50592;150.09569;607.98267;189.95259;NAN;186.48694;134.04065;522.18927;NAN;44.027481;72.0242;495.09952;NAN;290.23294;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
227.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;368.51642;NAN;491.44205;47.823284;NAN;100.98353;122.55426;41.204121;766.53644;NAN;936.09259;101.57816;NAN;NAN;NAN;47.397781;NAN;NAN;NAN;999;878.91736;87.804237;243.35759;7.3383794;NAN;NAN;NAN;NAN;NAN;NAN;503.29047;498.46893;366.8754;723.32581;203.87894;39.915962;480.74963;331.23779;217.23706;46.440449;164.75446;591.80627;209.98351;NAN;195.4991;129.78006;561.0379;NAN;45.205143;72.708855;494.87616;NAN;285.70953;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
228;NAN;NAN;NAN;NAN;NAN;NAN;NAN;362.8877;NAN;476.37988;52.975891;NAN;95.896492;122.75548;37.168571;728.9129;NAN;916.73206;108.46085;NAN;NAN;NAN;56.051781;NAN;NAN;NAN;997.33862;898.91351;95.209808;268.21567;7.5740371;NAN;NAN;NAN;NAN;NAN;NAN;516.46191;474.20825;336.54147;742.98334;220.04326;52.240795;466.20459;338.00879;215.53654;43.893867;181.82658;576.05927;233.92178;NAN;205.74332;133.12839;592.57587;NAN;46.227531;74.975128;490.87207;NAN;286.31384;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
228.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;357.44186;NAN;458.55533;58.412907;NAN;90.655144;122.51285;33.694996;690.47174;NAN;894.4101;116.48782;NAN;NAN;NAN;65.652145;NAN;NAN;NAN;988.92981;918.53015;103.7184;292.69687;10.703337;NAN;NAN;NAN;NAN;NAN;NAN;527.76764;445.68225;303.90958;757.58575;234.35829;67.363869;452.09305;344.63727;212.23262;41.760799;201.21942;562.31018;261.61624;NAN;217.56473;144.7932;615.88843;NAN;47.131191;78.874062;483.1908;NAN;292.9754;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
229;NAN;NAN;NAN;NAN;NAN;NAN;NAN;352.05035;NAN;438.35037;64.200493;NAN;85.176903;121.69233;30.782753;651.65802;NAN;868.89124;124.92283;NAN;NAN;NAN;76.288712;NAN;NAN;NAN;972.74536;937.17883;113.27679;316.07736;16.332161;NAN;NAN;NAN;NAN;NAN;NAN;537.22266;413.51669;269.54694;766.05609;246.57663;85.160431;438.375;351.26627;207.71889;39.935993;222.95361;551.89355;292.80139;NAN;231.3815;165.21754;630.43805;NAN;47.993153;84.493385;472.08704;NAN;306.02835;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
229.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;346.56104;NAN;416.28143;70.429703;NAN;79.425392;120.16373;28.424654;612.745;NAN;839.96063;133.12514;NAN;NAN;NAN;88.059448;NAN;NAN;NAN;947.99182;954.27643;123.77626;337.70703;24.082544;NAN;NAN;NAN;NAN;NAN;NAN;544.95105;378.40543;234.19646;767.60242;256.57114;105.31979;424.80838;358.01291;202.43102;38.326572;247.19914;545.82343;327.14658;NAN;247.67711;194.50233;636.05103;NAN;48.936218;91.96965;457.90878;NAN;325.1608;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
230;NAN;NAN;NAN;NAN;NAN;NAN;NAN;340.82239;NAN;392.98328;77.203629;NAN;73.403473;117.81518;26.603334;573.90912;NAN;807.4472;140.57587;NAN;NAN;NAN;101.05581;NAN;NAN;NAN;914.25464;969.26855;135.06566;357.08682;33.627937;NAN;NAN;NAN;NAN;NAN;NAN;551.1756;341.06955;198.73976;761.83185;264.3457;127.31657;410.94858;364.96005;196.78285;36.86396;274.27039;544.72748;364.29849;NAN;266.9845;232.34258;632.87946;NAN;50.131073;101.49735;441.0491;NAN;349.43588;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
230.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;334.707;NAN;369.18423;84.623047;NAN;67.144287;114.56651;25.292011;535.31769;NAN;771.26556;146.88617;NAN;NAN;NAN;115.34344;NAN;NAN;NAN;871.6051;981.64758;146.96053;373.91916;44.70546;NAN;NAN;NAN;NAN;NAN;NAN;556.19836;302.22971;164.14479;748.81616;270.03644;150.41193;396.19666;372.15179;191.12062;35.521645;304.57312;548.80341;403.90872;NAN;289.8512;277.98102;621.35858;NAN;51.794518;113.31586;421.89673;NAN;377.4165;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
231;NAN;NAN;NAN;NAN;NAN;NAN;NAN;328.12933;NAN;345.67264;92.768669;NAN;60.70285;110.37949;24.455412;497.21317;NAN;731.46313;151.78987;NAN;NAN;NAN;130.93973;NAN;NAN;NAN;820.64081;990.96643;159.25259;388.11563;57.119587;NAN;NAN;NAN;NAN;NAN;NAN;560.3739;262.59912;131.4048;729.10034;273.89511;173.68079;379.88684;379.59082;185.69569;34.32695;338.50778;557.81702;445.67014;NAN;316.78806;330.20938;602.15106;NAN;54.185291;127.68143;400.81189;NAN;407.33963;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
231.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;321.05777;NAN;323.26346;101.68542;NAN;54.150623;105.26578;24.05191;459.97134;NAN;688.27484;155.12794;NAN;NAN;NAN;147.7932;NAN;NAN;NAN;762.46228;996.84918;171.72849;399.7739;70.726768;NAN;NAN;NAN;NAN;NAN;NAN;564.07416;222.90785;101.47057;703.64215;276.25876;196.06076;361.3952;387.23285;180.65744;33.374317;376.35861;571.13989;489.33136;NAN;348.21777;387.41864;576.09497;NAN;57.598106;144.83565;378.12204;NAN;437.32181;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
232;NAN;NAN;NAN;NAN;NAN;NAN;NAN;313.51859;NAN;302.7674;111.37183;NAN;47.573795;99.292603;24.038948;424.12616;NAN;642.17773;156.8224;NAN;NAN;NAN;165.76167;NAN;NAN;NAN;698.58875;999;184.16516;409.1235;85.406487;NAN;NAN;NAN;NAN;NAN;NAN;567.64716;183.94328;75.188347;673.69733;277.49969;216.42462;340.25833;394.97534;176.05028;32.820026;418.17798;587.83282;534.68457;NAN;384.40833;447.68332;544.14886;NAN;62.352364;164.96494;354.13235;NAN;465.5647;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
232.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;305.59625;NAN;284.96387;121.77576;NAN;41.072624;92.582756;24.379148;390.35687;NAN;593.92548;156.83997;NAN;NAN;NAN;184.59883;NAN;NAN;NAN;630.82904;997.21497;196.35243;416.43896;101.02763;NAN;NAN;NAN;NAN;NAN;NAN;571.37622;146.58987;53.241341;640.67017;277.97281;233.68222;316.27341;402.64685;171.81219;32.871399;463.70657;606.78485;581.53833;NAN;425.41373;508.88837;507.33789;NAN;68.773552;188.16245;329.15012;NAN;490.55429;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
233;NAN;NAN;NAN;NAN;NAN;NAN;NAN;297.42947;NAN;270.57523;132.79553;NAN;34.759838;85.310516;25.046909;359.43958;NAN;544.55731;155.1664;NAN;NAN;NAN;203.95337;NAN;NAN;NAN;561.11945;991.39368;208.08771;421.98083;117.41441;NAN;NAN;NAN;NAN;NAN;NAN;575.44159;111.85465;36.100155;605.95959;277.96326;246.88443;289.56934;409.99716;167.78581;33.767719;512.31812;626.86298;629.67401;NAN;471.02808;568.89087;466.71719;NAN;77.167923;214.40613;303.51755;NAN;511.20505;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
233.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;289.2005;NAN;260.2457;144.28622;NAN;28.759403;77.696205;26.035694;332.1799;NAN;495.38354;151.79028;NAN;NAN;NAN;223.3752;NAN;NAN;NAN;491.38049;981.54163;219.17641;425.93582;134.31801;NAN;NAN;NAN;NAN;NAN;NAN;579.89526;80.882622;24.003939;570.83051;277.63974;255.3206;260.62906;416.69156;163.76436;35.75705;563.00244;647.06744;678.77618;NAN;520.74664;625.65552;423.33789;NAN;87.792534;243.53444;277.64352;NAN;526.91852;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
234;NAN;NAN;NAN;NAN;NAN;NAN;NAN;281.11975;NAN;254.51645;156.07147;NAN;23.20277;70.000099;27.362896;309.31873;NAN;447.92499;146.70116;NAN;NAN;NAN;242.33725;NAN;NAN;NAN;423.38037;967.7663;229.45085;428.37143;151.40778;NAN;NAN;NAN;NAN;NAN;NAN;584.63904;54.94817;16.94899;536.31702;277.03152;258.58264;230.25111;422.31677;159.5372;39.067966;614.41931;666.67389;728.35022;NAN;573.75446;677.383;378.22992;NAN;100.82352;275.23233;252.03145;NAN;537.5849;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
234.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;273.40814;NAN;253.80431;167.95596;NAN;18.222532;62.514393;29.068756;291.43805;NAN;403.82236;139.8985;NAN;NAN;NAN;260.26791;NAN;NAN;NAN;358.64294;950.27612;238.78177;429.20193;168.27223;NAN;NAN;NAN;NAN;NAN;NAN;589.4223;35.426048;14.697638;503.185;276.02365;256.60248;199.47087;426.40439;154.94746;43.871277;665.00165;685.32904;777.65033;NAN;628.94165;722.59351;332.39526;NAN;116.32481;309.01862;227.28575;NAN;543.49786;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
235;NAN;NAN;NAN;NAN;NAN;NAN;NAN;266.27298;NAN;258.37546;179.7412;NAN;13.944489;55.556095;31.213924;278.875;NAN;364.71509;131.41156;NAN;NAN;NAN;276.59396;NAN;NAN;NAN;298.39407;929.37769;247.08386;428.1922;184.43227;NAN;NAN;NAN;NAN;NAN;NAN;593.862;23.715216;16.801056;471.93146;274.37119;249.65219;169.44373;428.46884;149.91724;50.25034;713.11035;703.08838;825.64008;NAN;684.9519;760.19452;286.80685;NAN;134.22041;344.23615;204.10068;NAN;545.216;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
235.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;259.88223;NAN;268.31995;191.2392;NAN;10.479142;49.459606;33.875652;271.65768;NAN;332.10049;121.32539;NAN;NAN;NAN;290.78339;NAN;NAN;NAN;243.54933;905.47723;254.31848;425.01038;199.37056;NAN;NAN;NAN;NAN;NAN;NAN;597.48535;21.152617;22.638655;442.82364;271.74991;238.3107;141.31401;428.05292;144.48396;58.191963;757.20673;720.38129;870.97882;NAN;740.26416;789.47736;242.40643;NAN;154.27257;380.05518;183.23883;NAN;543.41235;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
236;NAN;NAN;NAN;NAN;NAN;NAN;NAN;254.34451;NAN;283.5282;202.28154;NAN;7.9153371;44.567482;37.143055;269.47705;NAN;307.21051;109.81268;NAN;NAN;NAN;302.38879;NAN;NAN;NAN;194.74055;879.08386;260.48599;419.2825;212.56813;NAN;NAN;NAN;NAN;NAN;NAN;599.78992;28.908255;31.467386;415.95795;267.81436;223.40829;116.09961;424.77255;138.79315;67.572868;796.02661;737.91388;912.05414;NAN;793.28778;810.08704;200.09563;NAN;176.07118;415.48044;165.498;NAN;538.71783;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
236.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;249.69003;NAN;303.67239;212.72295;NAN;6.3159895;41.218559;41.108593;271.6918;NAN;290.90222;97.150841;NAN;NAN;NAN;311.0835;NAN;NAN;NAN;152.362;850.81677;265.62143;410.68936;223.5441;NAN;NAN;NAN;NAN;NAN;NAN;600.31433;47.880466;42.479156;391.3291;262.26486;205.93138;94.588112;418.35648;133.0873;78.174133;828.71997;756.49646;947.04761;NAN;842.46637;821.9491;160.7271;NAN;199.03955;449.36618;151.66905;NAN;531.59381;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
237;NAN;NAN;NAN;NAN;NAN;NAN;NAN;245.8587;NAN;328.19421;222.44266;NAN;5.7167206;39.731323;45.859299;277.37201;NAN;283.57687;83.725418;NAN;NAN;NAN;316.68661;NAN;NAN;NAN;116.61823;821.39642;269.78455;399.03787;231.89529;NAN;NAN;NAN;NAN;NAN;NAN;598.7066;78.593903;54.864059;368.88541;254.89693;186.92845;77.277931;408.67731;127.66234;89.699219;854.94427;776.85565;974.05603;NAN;886.38367;825.18488;125.0926;NAN;222.46236;480.45102;142.48184;NAN;522.27917;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
237.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;242.70016;NAN;356.30457;231.34488;NAN;6.1279783;40.384251;51.47171;285.37491;NAN;285.13504;70.013321;NAN;NAN;NAN;319.17453;NAN;NAN;NAN;87.556084;791.61719;273.03412;384.3309;237.33308;NAN;NAN;NAN;NAN;NAN;NAN;594.77423;121.12815;67.86953;348.55966;245.64633;167.41768;64.356224;395.7695;122.81159;101.80217;874.90369;799.44684;991.24817;NAN;923.87946;820.05975;93.894989;NAN;245.53745;507.42398;138.55714;NAN;510.77234;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
238;NAN;NAN;NAN;NAN;NAN;NAN;NAN;239.98701;NAN;386.99277;239.35559;NAN;7.5399694;43.3941;58.007214;294.44266;NAN;294.98059;56.54961;NAN;NAN;NAN;318.67749;NAN;NAN;NAN;65.085052;762.28894;275.39459;366.80853;239.71111;NAN;NAN;NAN;NAN;NAN;NAN;588.50897;175.05504;80.85067;330.27448;234.60324;148.304;55.713741;379.82977;118.78218;114.10914;889.31067;824.32404;997.03864;NAN;954.12701;806.91498;67.732834;NAN;267.4408;528.9989;140.36644;NAN;496.88821;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
238.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;237.4361;NAN;419.0524;246.4192;NAN;9.9285126;48.89645;65.509384;303.3121;NAN;312.06134;43.884121;NAN;NAN;NAN;315.45813;NAN;NAN;NAN;48.980335;734.16364;276.8399;346.91727;239.04535;NAN;NAN;NAN;NAN;NAN;NAN;580.07935;239.40599;93.306992;313.92703;222.00327;130.31331;50.987972;361.20126;115.74367;126.24477;899.28552;851.07709;990.25647;NAN;976.6723;786.1366;47.068096;NAN;287.40103;543.98651;148.19887;NAN;480.37509;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
239;NAN;NAN;NAN;NAN;NAN;NAN;NAN;234.739;NAN;451.12259;252.4951;NAN;13.259463;56.932117;74.009254;310.82278;NAN;334.94904;32.528187;NAN;NAN;NAN;309.87668;NAN;NAN;NAN;38.880112;707.84644;277.29758;325.25522;235.51041;NAN;NAN;NAN;NAN;NAN;NAN;569.79614;312.67111;104.90474;299.358;208.20549;113.95529;49.626198;340.34119;113.76309;137.84514;906.22015;878.85168;970.30322;NAN;991.44623;758.14185;32.198112;NAN;304.77341;551.38055;162.14024;NAN;461.02924;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
239.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;231.599;NAN;481.74167;257.55423;NAN;17.489624;67.445374;83.534424;316.0108;NAN;361.94629;22.90267;NAN;NAN;NAN;302.34805;NAN;NAN;NAN;34.283447;683.72321;276.64468;302.48831;229.42032;NAN;NAN;NAN;NAN;NAN;NAN;558.05927;392.82901;115.47397;286.33337;193.65443;99.519386;50.955685;317.77893;112.80751;148.57817;911.60034;906.45026;937.25751;NAN;998.71442;723.39502;23.233088;NAN;319.09656;550.44855;182.05731;NAN;438.79858;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
240;NAN;NAN;NAN;NAN;NAN;NAN;NAN;227.76988;NAN;509.41766;261.5752;NAN;22.56427;80.295486;94.116608;318.18152;NAN;391.1929;15.294761;NAN;NAN;NAN;293.29892;NAN;NAN;NAN;34.558575;661.909;274.73694;279.27814;221.20016;NAN;NAN;NAN;NAN;NAN;NAN;545.29376;477.42349;124.99736;274.54095;178.83627;87.087029;54.258526;294.06897;112.73992;158.15953;916.81482;932.48352;891.90173;NAN;999;682.45361;20.07435;NAN;330.12411;540.81;207.59666;NAN;413.85916;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
240.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;223.09302;NAN;532.71295;264.54089;NAN;28.411493;95.278137;105.80299;316.95154;NAN;420.78378;9.8328629;NAN;NAN;NAN;283.12958;NAN;NAN;NAN;38.96711;642.23181;271.43747;256.22101;211.34398;NAN;NAN;NAN;NAN;NAN;NAN;531.89355;563.67157;133.57803;263.6048;164.23792;76.570984;58.841412;269.74731;113.34097;166.3708;922.98041;955.55115;835.67114;NAN;992.98309;636.01263;22.416668;NAN;337.82504;522.48926;238.19684;NAN;386.65054;999;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
241;NAN;NAN;NAN;NAN;NAN;NAN;NAN;217.52635;NAN;550.33362;266.4317;NAN;34.933994;112.15473;118.65949;312.25644;NAN;448.87177;6.4838428;NAN;NAN;NAN;272.18616;NAN;NAN;NAN;46.700951;624.26129;266.6467;233.78101;200.37863;NAN;NAN;NAN;NAN;NAN;NAN;518.17804;648.59955;141.40291;253.12514;150.30939;67.766083;64.09742;245.3007;114.34285;173.05788;930.80328;974.42694;770.552;NAN;981.39575;584.94183;29.759912;NAN;342.35657;495.93118;273.11581;NAN;357.85623;972.41547;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
241.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;211.15834;NAN;561.22308;267.21838;NAN;42.001465;130.68819;132.77011;304.3208;NAN;473.76276;5.0737176;NAN;NAN;NAN;260.74301;NAN;NAN;NAN;56.935413;607.37292;260.3457;212.26421;188.82408;NAN;NAN;NAN;NAN;NAN;NAN;504.36902;729.21844;148.70241;242.72179;137.43726;60.393627;69.547974;221.14555;115.49084;178.14049;940.50446;988.20435;698.92157;NAN;964.92914;530.29779;41.435566;NAN;344.01508;461.98288;311.46875;NAN;328.32944;940.23993;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
242;NAN;NAN;NAN;NAN;NAN;NAN;NAN;204.20551;NAN;564.64893;266.85605;NAN;49.445992;150.67972;148.23015;293.60074;NAN;493.99042;5.3228111;NAN;NAN;NAN;248.9926;NAN;NAN;NAN;68.90136;590.84564;252.60854;191.82585;177.15598;NAN;NAN;NAN;NAN;NAN;NAN;490.58905;802.72168;155.71371;232.07866;125.92379;54.150223;74.867279;197.61874;116.57254;181.6084;951.81018;996.40082;623.3562;NAN;944.16138;473.30173;56.645039;NAN;343.17178;421.83109;352.27319;NAN;298.97668;902.84546;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
242.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;196.99414;NAN;560.2691;265.27942;NAN;57.06205;171.99474;165.12976;280.70276;NAN;508.35965;6.8855567;NAN;NAN;NAN;237.04712;NAN;NAN;NAN;81.949844;573.97565;243.6265;172.49364;165.77921;NAN;NAN;NAN;NAN;NAN;NAN;476.87839;866.66455;162.64319;220.97884;115.97931;48.755962;79.88459;174.98425;117.43353;183.52176;964.00708;999;546.4458;NAN;919.52063;415.29767;74.498726;NAN;340.20248;376.92877;394.50305;NAN;270.65613;860.96393;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
243;NAN;NAN;NAN;NAN;NAN;NAN;NAN;189.92722;NAN;548.16821;262.39865;NAN;64.612473;194.57327;183.53331;266.29379;NAN;515.97089;9.3970051;NAN;NAN;NAN;224.9496;NAN;NAN;NAN;95.605797;556.18842;233.6701;154.23253;155.00919;NAN;NAN;NAN;NAN;NAN;NAN;463.23016;919.12231;169.63231;209.32802;107.72366;43.979221;84.579079;153.44807;117.99114;184.00937;976.0545;996.40131;470.63083;NAN;891.29077;357.6994;94.064522;NAN;335.42554;328.91165;437.15161;NAN;244.07642;815.59869;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
243.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;183.44118;NAN;528.85889;258.09814;NAN;71.842552;218.42119;203.45381;251.01939;NAN;516.23859;12.509918;NAN;NAN;NAN;212.68727;NAN;NAN;NAN;109.61502;537.12769;223.05392;137.01251;145.05974;NAN;NAN;NAN;NAN;NAN;NAN;449.63376;958.80939;176.74634;197.16362;101.18938;39.65691;89.047142;133.17651;118.25054;183.26654;986.72369;989.34229;398.06857;NAN;859.64514;301.90179;114.4071;NAN;329.0611;279.50043;479.30325;NAN;219.73233;767.91089;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
244;NAN;NAN;NAN;NAN;NAN;NAN;NAN;177.95779;NAN;503.24109;252.24257;NAN;78.50087;243.57997;224.82701;235.43015;NAN;508.88794;15.92385;NAN;NAN;NAN;200.20827;NAN;NAN;NAN;123.94973;516.70862;212.09756;120.86324;136.04776;NAN;NAN;NAN;NAN;NAN;NAN;436.10596;985.14856;183.96396;184.64188;96.335068;35.692272;93.459015;114.31802;118.28957;181.54102;994.75391;978.79712;330.5386;NAN;824.70709;249.18958;134.63535;NAN;321.21945;230.41644;520.20447;NAN;197.88768;719.08984;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
244.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;173.83916;NAN;472.53;244.6906;NAN;84.362999;270.07556;247.48454;219.93536;NAN;493.94806;19.399437;NAN;NAN;NAN;187.44229;NAN;NAN;NAN;138.79143;495.12485;201.0799;105.89825;127.99739;NAN;NAN;NAN;NAN;NAN;NAN;422.7121;998.28198;191.183;172.01836;93.056725;32.047348;98.011429;97.029961;118.25191;179.10809;999;965.87402;269.4118;NAN;786.62451;200.66391;153.95105;NAN;311.91989;183.3167;559.31439;NAN;178.58446;670.2403;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
245;NAN;NAN;NAN;NAN;NAN;NAN;NAN;171.34518;NAN;438.15411;235.31911;NAN;89.258728;297.85892;271.12741;204.78264;NAN;471.74008;22.758108;NAN;NAN;NAN;174.31966;NAN;NAN;NAN;154.47765;472.80179;190.19313;92.308624;120.85326;NAN;NAN;NAN;NAN;NAN;NAN;409.5636;999;198.23566;159.61127;91.200829;28.727993;102.87453;81.502663;118.31667;176.24493;998.54779;951.72058;215.66505;NAN;745.64355;157.19647;171.6971;NAN;301.13226;139.74506;596.33368;NAN;161.68726;622.28638;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
245.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;170.60594;NAN;401.63782;224.05014;NAN;93.095604;326.74799;295.31024;190.06233;NAN;442.85281;25.871292;NAN;NAN;NAN;160.78741;NAN;NAN;NAN;171.42105;450.31302;179.50546;80.342155;114.49918;NAN;NAN;NAN;NAN;NAN;NAN;396.7995;988.62585;204.91273;147.76527;90.588867;25.767803;108.14609;67.974464;118.67907;173.2065;992.78424;937.46417;169.92255;NAN;702.16638;119.38786;187.39902;NAN;288.82861;101.10193;631.21039;NAN;146.95612;575.92059;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
246;NAN;NAN;NAN;NAN;NAN;NAN;NAN;171.60936;NAN;364.48431;210.88112;NAN;95.877274;356.38367;319.43341;175.73996;NAN;408.13547;28.64888;NAN;NAN;NAN;146.82654;NAN;NAN;NAN;190.02133;428.27707;168.97258;70.243332;108.77535;NAN;NAN;NAN;NAN;NAN;NAN;384.55435;968.85162;210.98837;136.81245;91.039543;23.213449;113.82677;56.731934;119.52606;170.1976;981.42096;924.17548;132.51035;NAN;656.77502;87.561623;200.811;NAN;275.03336;68.611443;664.12219;NAN;134.12183;531.59167;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
246.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;174.20126;NAN;328.07553;195.91135;NAN;97.711205;386.21204;342.74808;161.70305;NAN;368.6814;31.022051;NAN;NAN;NAN;132.46626;NAN;NAN;NAN;210.57672;407.26199;158.47163;62.199139;103.4941;NAN;NAN;NAN;NAN;NAN;NAN;372.92429;941.54816;216.2477;127.04041;92.397766;21.103962;119.79312;48.093029;121.03474;167.36826;964.47455;912.81927;103.50053;NAN;610.22156;61.782536;211.93723;NAN;259.85992;43.293705;695.42493;NAN;122.93312;489.53748;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
247;NAN;NAN;NAN;NAN;NAN;NAN;NAN;178.10335;NAN;293.5957;179.36243;NAN;98.804985;415.49854;364.3772;147.81796;NAN;325.80643;32.931564;NAN;NAN;NAN;117.79623;NAN;NAN;NAN;233.20338;387.7063;147.84685;56.278473;98.454987;NAN;NAN;NAN;NAN;NAN;NAN;361.93317;908.57837;220.51207;118.66302;94.555565;19.46306;125.81091;42.375504;123.35361;164.81372;942.21594;904.21838;82.747559;NAN;563.37677;41.885399;221.04102;NAN;243.5273;25.947321;725.57831;NAN;113.19743;449.81876;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
247.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;182.94374;NAN;261.98764;161.58994;NAN;99.450249;443.3761;383.35638;133.98505;NAN;281.01883;34.320965;NAN;NAN;NAN;102.97236;NAN;NAN;NAN;257.78442;369.86411;136.95982;52.42345;93.461571;NAN;NAN;NAN;NAN;NAN;NAN;351.5087;871.64362;223.65936;111.79901;97.477257;18.29237;131.56612;39.853062;126.58047;162.57722;915.09552;899.00238;69.900978;NAN;517.16095;27.545132;228.62553;NAN;226.35339;17.143082;755.0553;NAN;104.78566;412.34879;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
248;NAN;NAN;NAN;NAN;NAN;NAN;NAN;188.2952;NAN;233.93855;143.08134;NAN;99.996346;468.91971;398.68454;120.1814;NAN;235.98286;35.138607;NAN;NAN;NAN;88.22216;NAN;NAN;NAN;283.95108;353.78189;125.73188;50.456161;88.340096;NAN;NAN;NAN;NAN;NAN;NAN;341.47571;832.15875;225.63564;106.46209;101.20609;17.567043;136.7115;40.706104;130.75543;160.66286;883.6593;897.55682;64.402939;NAN;472.45825;18.322851;235.4063;NAN;208.72536;17.208801;784.24719;NAN;97.627533;376.94818;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
248.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;193.71527;NAN;209.89621;124.43869;NAN;100.81482;491.23843;409.3887;106.48827;NAN;192.45897;35.34861;NAN;NAN;NAN;73.836021;NAN;NAN;NAN;311.10004;339.31183;114.18728;50.097813;82.961601;NAN;NAN;NAN;NAN;NAN;NAN;331.56735;791.18542;226.4606;102.55876;105.85518;17.236403;140.92102;44.974361;135.85489;159.05177;848.48645;899.96124;65.477791;NAN;430.03458;13.720573;242.24261;NAN;191.05884;26.198595;813.37665;NAN;91.697945;343.39429;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
249;NAN;NAN;NAN;NAN;NAN;NAN;NAN;198.78467;NAN;190.10283;106.34657;NAN;102.26038;509.57098;414.60196;93.096878;NAN;152.23647;34.941963;NAN;NAN;NAN;60.147789;NAN;NAN;NAN;338.45428;326.14758;102.4706;51.011726;77.256531;NAN;NAN;NAN;NAN;NAN;NAN;321.45554;749.42468;226.22424;99.892792;111.59005;17.222443;143.94125;52.518932;141.79196;157.70525;810.16632;905.94269;72.137924;NAN;390.48297;13.200728;250.05052;NAN;173.75525;43.874786;842.42798;NAN;86.981003;311.46274;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
249.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;203.13907;NAN;174.63316;89.5252;NAN;104.63258;523.37463;413.64417;80.293777;NAN;117.04832;33.945812;NAN;NAN;NAN;47.501099;NAN;NAN;NAN;365.1546;313.88342;90.838158;52.828747;71.222099;NAN;NAN;NAN;NAN;NAN;NAN;310.79129;707.25891;225.07025;98.181244;118.59495;17.426369;145.63243;63.000885;148.43748;156.58195;769.2995;914.85767;83.196754;NAN;354.17456;16.200052;259.69379;NAN;157.16151;69.703598;871.1095;NAN;83.443474;280.96225;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
250;NAN;NAN;NAN;NAN;NAN;NAN;NAN;206.49261;NAN;163.43112;74.676552;NAN;108.14243;532.39166;406.10059;68.428001;NAN;88.469208;32.426949;NAN;NAN;NAN;36.209702;NAN;NAN;NAN;390.36993;302.08011;79.644028;55.209034;64.925354;NAN;NAN;NAN;NAN;NAN;NAN;299.24878;664.83411;223.18098;97.079033;127.02892;17.73374;145.99597;75.882111;155.61517;155.65024;726.52039;925.72369;97.297768;NAN;321.24335;22.151609;271.86139;NAN;141.53981;102.85873;898.85291;NAN;81.027122;251.76572;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
250.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;208.65292;NAN;156.33881;62.428349;NAN;112.88688;536.67926;391.8851;57.868629;NAN;67.82299;30.490442;NAN;NAN;NAN;26.516983;NAN;NAN;NAN;413.40317;290.33206;69.285408;57.893494;58.493382;NAN;NAN;NAN;NAN;NAN;NAN;286.57214;622.15961;220.74998;96.209694;136.98238;18.026375;145.17526;90.45195;163.11143;154.90022;682.53339;937.31006;112.97147;NAN;291.60672;30.487909;286.96744;NAN;127.05245;142.25229;924.87085;NAN;79.642494;223.85585;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
251;NAN;NAN;NAN;NAN;NAN;NAN;NAN;209.52654;NAN;153.11223;53.281246;NAN;118.83565;536.59961;371.27551;48.955841;NAN;56.09412;28.272333;NAN;NAN;NAN;18.562336;NAN;NAN;NAN;433.77551;278.32983;60.137547;60.707779;52.103554;NAN;NAN;NAN;NAN;NAN;NAN;272.61124;579.20825;217.96249;95.205437;148.43875;18.197063;143.44507;105.88131;170.68459;154.33284;638.14099;948.28802;128.71826;NAN;265.00998;40.647751;305.0593;NAN;113.76557;186.57225;948.24738;NAN;79.17498;197.35303;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
251.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;209.11444;NAN;153.43239;47.56958;NAN;125.83126;532.77338;344.92065;41.956745;NAN;53.877857;25.927296;NAN;NAN;NAN;12.359274;NAN;NAN;NAN;451.28082;265.90097;52.512184;63.568321;45.964664;NAN;NAN;NAN;NAN;NAN;NAN;257.34528;536.01056;214.97974;93.742966;161.24924;18.16617;141.17937;121.29456;178.09285;153.96078;594.25995;957.4115;143.1039;NAN;241.08308;52.092133;325.77835;NAN;101.66784;234.34222;968.05634;NAN;79.492607;172.54535;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
252;NAN;NAN;NAN;NAN;NAN;NAN;NAN;207.50003;NAN;156.91359;45.442871;NAN;133.60263;526.0047;313.81207;37.032612;NAN;61.358284;23.614679;NAN;NAN;NAN;7.7917142;NAN;NAN;NAN;466.0061;253.02785;46.613934;66.470192;40.295216;NAN;NAN;NAN;NAN;NAN;NAN;240.88513;492.73096;211.93536;91.576126;175.12103;17.90748;138.81081;135.84991;185.09293;153.79741;551.89764;963.71655;154.85893;NAN;219.40967;64.327248;348.37225;NAN;90.698235;283.98529;983.47699;NAN;80.446869;149.90161;NAN;218.94643;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
252.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;204.82927;NAN;163.11346;46.870453;NAN;141.79117;517.1875;279.21631;34.218292;NAN;78.319656;21.484303;NAN;NAN;NAN;4.6335454;NAN;NAN;NAN;478.30423;239.83475;42.541828;69.456161;35.299782;NAN;NAN;NAN;NAN;NAN;NAN;223.45767;449.69617;208.93163;88.554863;189.62022;17.471304;136.78909;148.82196;191.44366;153.85127;512.09631;966.67828;162.98383;NAN;199.58504;76.94265;371.75369;NAN;80.772682;333.91586;993.90033;NAN;81.897675;130.05496;NAN;216.42456;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
253;NAN;NAN;NAN;NAN;NAN;NAN;NAN;201.28656;NAN;171.54759;51.662998;NAN;149.98524;507.21042;242.57886;33.416672;NAN;104.19453;19.668228;NAN;NAN;NAN;2.5888126;NAN;NAN;NAN;488.73535;226.55403;40.279106;72.586479;31.148422;NAN;NAN;NAN;NAN;NAN;NAN;205.37903;407.39261;206.03928;84.634895;204.19823;16.991095;135.5479;159.6667;196.92461;154.1322;475.85278;966.28436;166.82825;NAN;181.26575;89.660294;394.6091;NAN;71.805595;382.62973;999;NAN;83.724449;113.76179;NAN;213.33142;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
253.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;197.07066;NAN;181.71066;59.507481;NAN;157.75818;496.87375;205.40671;34.410629;NAN;138.14331;18.268808;NAN;NAN;NAN;1.3451911;NAN;NAN;NAN;497.99023;213.48262;39.733788;75.912857;27.961874;NAN;NAN;NAN;NAN;NAN;NAN;187.01964;366.42682;203.30702;79.873337;218.22852;16.684341;135.46582;168.0587;201.35374;154.66246;444.00989;963.04254;166.13255;NAN;164.19824;102.37555;415.53134;NAN;63.72337;428.78345;998.77155;NAN;85.837891;101.84107;NAN;209.63803;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
254;NAN;NAN;NAN;NAN;NAN;NAN;NAN;192.37148;NAN;193.10106;70.017326;NAN;164.70621;486.82559;169.15196;36.887455;NAN;179.14346;17.361874;NAN;NAN;NAN;0.63473123;NAN;NAN;NAN;506.79831;200.93288;40.78949;79.450829;25.809696;NAN;NAN;NAN;NAN;NAN;NAN;168.76364;327.46722;200.76964;74.409729;231.05495;16.837988;136.85442;173.89978;204.58987;155.48485;417.15176;957.89655;161.0287;NAN;148.22893;115.17378;433.17224;NAN;56.469078;471.26688;993.52533;NAN;88.201164;95.086105;NAN;205.33484;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
254.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;187.35049;NAN;205.24733;82.789841;NAN;170.47931;477.5224;135.10744;40.474289;NAN;226.08163;17.005045;NAN;NAN;NAN;0.29772851;NAN;NAN;NAN;515.84906;189.18436;43.362915;83.174088;24.708662;NAN;NAN;NAN;NAN;NAN;NAN;150.97314;291.17725;198.464;68.440559;242.04239;17.783068;139.9527;177.30156;206.55066;156.66512;395.52048;952.06036;152.01785;NAN;133.30699;128.36018;446.38641;NAN;50.001186;509.26425;983.82837;NAN;90.846527;94.153519;NAN;200.44276;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
255;NAN;NAN;NAN;NAN;NAN;NAN;NAN;182.12199;NAN;217.73082;97.463066;NAN;174.8075;469.21582;104.32263;44.776932;NAN;277.8334;17.251654;NAN;NAN;NAN;0.33004111;NAN;NAN;NAN;525.72601;178.43892;47.436237;87.01281;24.634354;NAN;NAN;NAN;NAN;NAN;NAN;133.95447;258.13602;196.4454;62.191853;250.62582;19.868469;144.92903;178.54602;207.22015;158.28966;378.95914;946.79053;139.91522;NAN;119.4767;142.45761;454.35068;NAN;44.286499;542.29486;970.41132;NAN;93.895393;99.441162;NAN;195.0271;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
255.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;176.74507;NAN;230.19807;113.75726;NAN;177.51357;461.96378;77.554436;49.414585;NAN;333.30881;18.162134;NAN;NAN;NAN;0.90361953;NAN;NAN;NAN;536.86218;168.78949;53.063171;90.864883;25.537083;NAN;NAN;NAN;NAN;NAN;NAN;117.93827;228.77748;194.8033;55.897953;256.35077;23.426559;151.89636;178.03122;206.64986;160.45599;366.90692;943.17017;125.77256;NAN;106.86585;158.16638;456.63797;NAN;39.291073;570.22125;954.06213;NAN;97.577881;111.00086;NAN;189.20258;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
256;NAN;NAN;NAN;NAN;NAN;NAN;NAN;171.22008;NAN;242.36313;131.50266;NAN;178.5166;455.65961;55.249783;54.052269;NAN;391.47821;19.818378;NAN;NAN;NAN;2.3581722;NAN;NAN;NAN;549.52765;160.20549;60.381992;94.601761;27.353666;NAN;NAN;NAN;NAN;NAN;NAN;103.07454;203.34959;193.67094;49.780201;258.90173;28.744432;160.92314;176.21242;204.96764;163.2551;358.44418;941.9353;110.78583;NAN;95.677689;176.29071;453.2663;NAN;34.97287;593.21564;935.52069;NAN;102.25234;128.48068;NAN;183.13777;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
256.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;165.49193;NAN;254.00304;150.64374;NAN;177.82512;450.07446;37.566887;58.423557;NAN;451.35489;22.329868;NAN;NAN;NAN;5.1607213;NAN;NAN;NAN;563.83594;152.54427;69.585953;98.075233;30.01569;NAN;NAN;NAN;NAN;NAN;NAN;89.443649;181.89307;193.23352;44.031693;258.11807;36.044506;172.02502;173.54701;202.39037;166.75966;352.3989;943.35413;96.202194;NAN;86.18486;197.64641;444.67148;NAN;31.27846;611.7038;915.38654;NAN;108.37428;151.12299;NAN;177.05815;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
257;NAN;NAN;NAN;NAN;NAN;NAN;NAN;159.46317;NAN;264.94489;171.2225;NAN;175.52446;444.90674;24.426846;62.34362;NAN;511.95807;25.836777;NAN;NAN;NAN;9.838625;NAN;NAN;NAN;579.76385;145.57742;80.869461;101.11658;33.453476;NAN;NAN;NAN;NAN;NAN;NAN;77.07058;164.24744;193.72995;38.802219;253.99481;45.478401;185.17529;170.45262;199.2193;170.99762;347.49405;947.20996;83.236961;NAN;78.708145;222.92407;431.63705;147.52847;28.143581;626.29919;894.06366;NAN;116.46259;177.7989;NAN;171.24136;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
257.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;153.01324;NAN;275.05078;193.34586;NAN;171.76038;439.83121;15.583973;65.710442;NAN;572.2735;30.505627;NAN;NAN;NAN;16.893919;NAN;NAN;NAN;597.18304;139.02243;94.370415;103.57175;37.591881;NAN;NAN;NAN;NAN;NAN;NAN;65.941338;150.08026;195.44766;34.190201;246.68227;57.125988;200.30597;167.2796;195.81912;175.92863;342.49686;952.86957;72.995247;NAN;73.594681;252.58472;415.1886;142.85104;25.495943;637.74011;871.74457;NAN;127.04556;207.07451;NAN;166.00671;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
258;NAN;NAN;NAN;NAN;NAN;NAN;NAN;146.01944;NAN;284.2037;217.14468;NAN;166.72342;434.5423;10.695236;68.496033;NAN;631.22101;36.529453;NAN;NAN;NAN;26.723522;NAN;NAN;NAN;615.88312;132.5789;110.10355;105.31769;42.340015;NAN;NAN;NAN;NAN;NAN;NAN;56.019058;138.92546;198.70976;30.240635;236.46722;71.008095;217.3047;164.30226;192.58632;181.43721;336.35284;959.43256;66.411171;NAN;71.182137;286.73889;396.47919;137.55212;23.259602;646.8291;848.43561;NAN;140.59204;237.32832;NAN;161.68495;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
258.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;138.38124;NAN;292.30347;242.72858;NAN;160.6319;428.78726;9.3805904;70.734741;NAN;687.64008;44.119205;NAN;NAN;NAN;39.546349;NAN;NAN;NAN;635.586;125.96427;127.91895;106.28648;47.582722;NAN;NAN;NAN;NAN;NAN;NAN;47.256683;130.23227;203.86099;26.947744;223.74547;87.108582;236.01724;161.72249;189.89214;187.33069;328.29901;965.90765;64.20311;NAN;71.756035;325.07678;376.65872;131.72281;21.361603;654.38239;824.01727;NAN;157.42984;266.88873;NAN;158.58965;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
259;NAN;NAN;NAN;NAN;NAN;NAN;NAN;130.04074;NAN;299.27155;270.14819;NAN;153.72429;422.3873;11.271259;72.506042;NAN;740.31213;53.499115;NAN;NAN;NAN;55.359798;NAN;NAN;NAN;655.95374;118.94244;147.47121;106.48766;53.172421;NAN;NAN;NAN;NAN;NAN;NAN;39.608212;123.42047;211.25061;24.261143;208.99529;105.38495;256.25021;159.68678;188.0381;193.34769;317.93155;971.38458;66.850639;NAN;75.512108;366.8158;356.76224;125.47556;19.739407;661.2052;798.31726;NAN;177.68365;294.18106;NAN;156.98445;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
259.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;120.99535;NAN;305.06302;299.3674;NAN;146.26013;415.25037;16.037996;73.917007;NAN;788.00226;64.905609;NAN;NAN;NAN;73.926651;NAN;NAN;NAN;676.58038;111.3416;168.24464;106.00177;58.9244;NAN;NAN;NAN;NAN;NAN;NAN;33.030548;117.93289;221.20665;22.093943;192.74323;125.78417;277.77933;158.30836;187.22897;199.1924;305.2189;975.15173;74.576134;NAN;82.514664;410.70959;337.61929;118.93775;18.345736;668.09052;771.18439;NAN;201.24062;317.85812;NAN;157.05066;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
260;NAN;NAN;NAN;NAN;NAN;NAN;NAN;111.30357;NAN;309.68356;330.25296;NAN;138.52808;407.37372;23.411055;75.084099;NAN;829.52051;78.587158;NAN;NAN;NAN;94.80143;NAN;NAN;NAN;696.98334;103.0622;189.62314;104.98907;64.619293;NAN;NAN;NAN;NAN;NAN;NAN;27.480234;113.28099;234.01247;20.333639;175.52347;148.23854;300.36264;157.69005;187.53012;204.58292;290.46985;976.76422;87.345879;NAN;92.666664;455.12607;319.79611;112.24303;17.149979;675.81677;742.54211;NAN;227.75737;336.91501;NAN;158.86281;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
260.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;101.08355;NAN;313.20673;362.5762;NAN;130.85519;398.83795;33.175644;76.119286;NAN;863.7981;94.804756;NAN;NAN;NAN;117.38801;NAN;NAN;NAN;716.59235;94.080399;210.95201;103.68461;70.011269;NAN;NAN;NAN;NAN;NAN;NAN;22.909502;109.07207;249.87218;18.854033;157.84383;172.64404;323.73819;157.94052;188.85728;209.30199;274.26083;976.04993;104.8911;NAN;105.7071;498.15256;303.58011;105.52259;16.137293;685.15167;712.43262;NAN;256.68875;350.76505;NAN;162.37186;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
261;NAN;NAN;NAN;NAN;NAN;NAN;NAN;90.504852;NAN;315.78168;396.02551;NAN;123.61879;389.79568;45.16188;77.114624;NAN;889.95221;113.83275;NAN;NAN;NAN;141.02036;NAN;NAN;NAN;734.74713;84.454529;231.62595;102.35307;74.848061;NAN;NAN;NAN;NAN;NAN;NAN;19.260431;105.02826;268.87891;17.530436;140.15994;198.8262;347.6275;159.18567;190.98615;213.23267;257.33374;973.04852;126.73402;NAN;121.22387;537.74524;288.97986;98.898163;15.305898;696.82361;681.02618;NAN;287.34775;359.25833;NAN;167.39912;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
261.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;79.775421;NAN;317.63107;430.22937;NAN;117.25279;380.45526;59.238041;78.133141;NAN;907.35034;135.95499;NAN;NAN;NAN;165.0542;NAN;NAN;NAN;750.71918;74.328743;251.1792;101.26178;78.896736;NAN;NAN;NAN;NAN;NAN;NAN;16.45953;100.9883;290.98233;16.256338;122.86143;226.5119;371.72748;161.57072;193.57373;216.38945;240.49052;967.91394;152.22469;NAN;138.68268;571.91302;275.7749;92.478912;14.662725;711.48285;648.61029;NAN;318.99115;362.65564;NAN;173.65312;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
262;NAN;NAN;NAN;NAN;NAN;NAN;NAN;69.12545;NAN;319.03317;464.78632;NAN;112.24834;371.06152;75.310921;79.201836;NAN;915.6438;161.46222;NAN;NAN;NAN;188.9561;NAN;NAN;NAN;763.74585;63.933147;269.33887;100.63982;81.973228;NAN;NAN;NAN;NAN;NAN;NAN;14.412392;96.902985;315.97156;14.963277;106.26433;255.3089;395.70166;165.25577;196.18291;218.91541;224.48207;960.80255;180.58484;NAN;157.48021;598.8847;263.58243;86.359116;14.218712;729.62695;615.55341;NAN;350.90839;361.55472;NAN;180.76138;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
262.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;58.787804;NAN;320.28931;499.29736;NAN;109.14877;361.8736;93.329521;80.309311;NAN;914.77985;190.64169;NAN;NAN;NAN;212.37656;NAN;NAN;NAN;773.08215;53.574413;286.04364;100.64886;83.963722;NAN;NAN;NAN;NAN;NAN;NAN;13.00363;92.810661;343.45172;13.631597;90.605591;284.70874;419.16888;170.40858;198.3264;221.0562;209.93636;951.76849;210.96803;NAN;176.99286;617.25848;251.93646;80.618965;13.98253;751.51617;582.26312;NAN;382.52765;356.78079;NAN;188.32246;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
263;NAN;NAN;NAN;NAN;NAN;NAN;NAN;48.979839;NAN;321.68002;533.3869;NAN;108.53512;353.14514;113.29173;81.401466;NAN;904.99182;223.75729;NAN;NAN;NAN;235.19144;NAN;NAN;NAN;778.06927;43.622345;301.40186;101.34627;84.844109;NAN;NAN;NAN;NAN;NAN;NAN;12.102719;88.810272;372.83163;12.301713;76.056602;314.09708;441.68857;177.19121;199.52339;223.12224;197.31355;940.69293;242.50792;NAN;196.62607;626.11591;240.37402;75.325523;13.954998;777.0874;549.13904;NAN;413.49033;349.26721;NAN;195.95059;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
263.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;39.890007;NAN;323.41656;566.71021;NAN;111.00165;345.10776;135.24588;82.384621;NAN;886.76727;261.00955;NAN;NAN;NAN;257.50336;NAN;NAN;NAN;778.21289;34.494057;315.6351;102.66988;84.690063;NAN;NAN;NAN;NAN;NAN;NAN;11.574685;85.029564;403.32104;11.076446;62.732582;342.78738;462.74405;185.74112;199.34225;225.4362;186.88734;927.27142;274.35535;NAN;215.8475;625.07861;228.50963;70.535263;14.124688;805.88635;516.53986;NAN;443.66949;339.94223;NAN;203.31996;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
264;NAN;NAN;NAN;NAN;NAN;NAN;NAN;31.669313;NAN;325.59311;598.95715;NAN;117.12651;337.95502;159.29788;83.133018;NAN;860.80542;302.50021;NAN;NAN;NAN;279.61002;NAN;NAN;NAN;773.25903;26.627628;328.99567;104.42942;83.678497;NAN;NAN;NAN;NAN;NAN;NAN;11.290994;81.597603;433.94193;10.111774;50.70615;370.06491;481.759;196.15514;197.43384;228.26973;178.76224;911.0564;305.70612;NAN;234.20042;614.2887;216.09181;66.293304;14.465313;837.0426;484.7659;NAN;473.16037;329.62744;NAN;210.2002;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
264.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;24.427092;NAN;328.14716;629.85089;NAN;127.43703;331.82849;185.61449;83.499092;NAN;827.97217;348.19125;NAN;NAN;NAN;301.95343;NAN;NAN;NAN;763.25806;20.44805;341.6976;106.33602;82.071594;NAN;NAN;NAN;NAN;NAN;NAN;11.139711;78.629494;463.56274;9.5970144;40.021145;395.23596;498.11853;208.47415;193.56577;231.77798;172.90607;891.51318;335.82541;NAN;251.30489;594.36395;203.03391;62.629345;14.93542;869.30267;454.05707;NAN;502.22217;318.95166;NAN;216.48566;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
265;NAN;NAN;NAN;NAN;NAN;NAN;NAN;18.229595;NAN;330.83655;659.14349;NAN;142.37659;326.80347;214.41966;83.328529;NAN;789.25378;397.87192;NAN;NAN;NAN;325.0538;NAN;NAN;NAN;748.59283;16.330046;353.83871;108.03379;80.195976;NAN;NAN;NAN;NAN;NAN;NAN;11.028836;76.212234;490.95078;9.7348623;30.705978;417.68494;511.2084;222.67145;187.63602;235.95407;169.18187;868.08356;364.06091;NAN;266.83664;566.3064;189.41792;59.551758;15.479881;901.12793;424.60593;NAN;531.19617;308.29547;NAN;222.20634;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
265.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;13.105574;NAN;333.23715;686.60956;NAN;162.2663;322.87735;245.97437;82.475288;NAN;745.71649;451.12564;NAN;NAN;NAN;349.43475;NAN;NAN;NAN;729.97186;14.559251;365.35565;109.14492;78.409851;NAN;NAN;NAN;NAN;NAN;NAN;10.887283;74.395355;514.84485;10.72069;22.778818;436.91202;520.47748;238.64432;179.66884;240.6098;167.38396;840.27338;389.85175;NAN;280.49973;531.39185;175.4679;57.043533;16.033083;930.83789;396.59396;NAN;560.40765;297.78229;NAN;227.51239;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
266;NAN;NAN;NAN;NAN;NAN;NAN;NAN;9.0494518;NAN;334.7645;712.04492;NAN;187.27167;319.95898;280.54114;80.821022;NAN;698.47223;507.31635;NAN;NAN;NAN;375.55939;NAN;NAN;NAN;708.37994;15.300188;376.03848;109.32323;77.059235;NAN;NAN;NAN;NAN;NAN;NAN;10.664797;73.200653;534.04468;12.721761;16.251024;452.56122;525.49011;256.21277;169.81421;245.3916;167.25494;807.74646;412.73141;NAN;292.00558;491.04538;161.53134;55.058723;16.524155;956.7746;370.2261;NAN;590.08917;287.29562;NAN;232.6443;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
266.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;6.0271273;NAN;334.72299;735.2663;NAN;217.37683;317.86105;318.34357;78.293915;NAN;648.63464;565.58502;NAN;NAN;NAN;403.7821;NAN;NAN;NAN;684.97974;18.582312;385.56506;108.30367;76.437019;NAN;NAN;NAN;NAN;NAN;NAN;10.334363;72.63678;547.51105;15.85986;11.12457;464.43259;525.97882;275.12512;158.33965;249.82974;168.50475;770.3891;432.33734;NAN;301.0593;446.74786;148.01982;53.522274;16.884127;977.46857;345.76154;NAN;620.28699;276.534;NAN;237.88875;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
267;NAN;NAN;NAN;NAN;NAN;NAN;NAN;3.9819968;NAN;332.37405;756.11261;NAN;252.37202;316.29825;359.52515;74.883484;NAN;597.27771;624.86694;NAN;NAN;NAN;434.31659;NAN;NAN;NAN;660.98358;24.302786;393.57114;105.92751;76.747841;NAN;NAN;NAN;NAN;NAN;NAN;9.8905783;72.718254;554.46362;20.194942;7.392324;472.47348;521.89844;295.07257;145.62997;253.39432;170.82628;728.35919;448.42944;NAN;307.36267;399.93912;135.33978;52.333736;17.053482;991.78265;323.52829;NAN;650.81775;265.09128;NAN;243.53029;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
267.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;2.8413954;NAN;327.01755;774.44464;NAN;291.8555;314.89355;404.1066;70.645103;NAN;545.39667;683.9256;NAN;NAN;NAN;467.22104;NAN;NAN;NAN;637.5072;32.243042;399.73737;102.18851;78.079994;NAN;NAN;NAN;NAN;NAN;NAN;9.346674;73.485947;554.46075;25.718502;5.0444398;476.74118;513.44568;315.70697;132.18295;255.56796;173.89018;682.10773;460.90118;NAN;310.64615;351.98145;123.8429;51.375057;16.988874;999;303.92227;NAN;681.24817;252.54807;NAN;249.80113;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
268;NAN;NAN;NAN;NAN;NAN;NAN;NAN;2.5227869;NAN;318.07425;790.1463;NAN;335.25037;313.19562;451.94748;65.695595;NAN;493.86737;741.41406;NAN;NAN;NAN;502.4039;NAN;NAN;NAN;615.435;42.099602;403.8645;97.238297;80.387192;NAN;NAN;NAN;NAN;NAN;NAN;8.7300825;75.015808;547.45099;32.351894;4.0682087;477.36496;501.0495;336.66211;118.58094;255.91548;177.33966;632.38629;469.79794;NAN;310.69925;304.11807;113.78661;50.520218;16.668377;998.84808;287.38614;NAN;710.89716;238.56012;NAN;256.83234;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
268.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;2.9453197;NAN;305.16321;803.11536;NAN;381.82819;310.70792;502.70712;60.205376;NAN;443.42081;795.93042;NAN;NAN;NAN;539.63422;NAN;NAN;NAN;595.31494;53.524952;405.93222;91.379257;83.490395;NAN;NAN;NAN;NAN;NAN;NAN;8.0774822;77.419861;533.79492;39.95179;4.4526248;474.49933;485.33881;357.56943;105.42934;254.13457;180.79515;580.22467;475.32904;NAN;307.40442;257.47861;105.30526;49.648685;16.09473;991.45416;274.37152;NAN;738.84564;222.94432;NAN;264.62738;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
269;NAN;NAN;NAN;NAN;NAN;NAN;NAN;4.0395937;NAN;288.1608;813.25488;NAN;430.75171;306.92715;555.82275;54.382008;NAN;394.63394;846.09558;NAN;NAN;NAN;578.56201;NAN;NAN;NAN;577.30432;66.172264;406.10449;85.054871;87.095291;NAN;NAN;NAN;NAN;NAN;NAN;7.4318933;80.837715;514.24927;48.321056;6.1974101;468.28128;467.08401;378.07602;93.310936;250.08224;183.85846;526.87964;477.86441;NAN;300.77029;213.08127;98.397079;48.657852;15.297096;977.25677;265.28784;NAN;763.99481;205.73997;NAN;273.05417;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
269.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;5.7526116;NAN;267.23392;820.46149;NAN;481.12894;301.38861;610.50122;48.453434;NAN;347.9292;890.63434;NAN;NAN;NAN;618.73798;NAN;NAN;NAN;561.16101;79.730453;404.71545;78.820015;90.824875;NAN;NAN;NAN;NAN;NAN;NAN;6.8360052;85.42292;489.90628;57.22488;9.3111057;458.81876;447.13126;397.86041;82.741493;243.7776;186.12567;473.73746;477.90436;NAN;290.94998;171.83365;92.933853;47.474312;14.329753;956.90186;260.44165;NAN;785.13861;187.23863;NAN;281.85995;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
270;NAN;NAN;NAN;NAN;NAN;NAN;NAN;8.0512562;NAN;242.84335;824.61395;NAN;532.07458;293.71103;665.73798;42.652332;NAN;303.59186;928.44666;NAN;NAN;NAN;659.63458;NAN;NAN;NAN;546.29449;93.950531;402.22806;73.300125;94.259811;NAN;NAN;NAN;NAN;NAN;NAN;6.3271213;91.321251;462.10825;66.40979;13.800521;446.18542;426.33267;416.64648;74.105255;235.39058;187.22192;422.21524;476.04651;NAN;278.2424;134.54684;88.683601;46.06041;13.268716;931.13031;259.97171;NAN;801.04846;168.00743;NAN;290.70221;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
270.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;10.923766;NAN;215.71788;825.56201;NAN;582.76611;283.63766;720.34082;37.209557;NAN;261.80591;958.66187;NAN;NAN;NAN;700.66235;NAN;NAN;NAN;531.86365;108.65546;399.15045;69.161911;96.988747;NAN;NAN;NAN;NAN;NAN;NAN;5.9345088;98.645287;432.33011;75.622711;19.653904;430.43243;405.46722;434.21207;67.623718;225.2097;186.83731;373.66345;472.94504;403.93237;263.08636;101.91692;85.34346;44.415466;12.206843;900.69635;263.7933;NAN;810.55267;148.86267;NAN;299.18637;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
271;NAN;NAN;NAN;NAN;NAN;NAN;NAN;14.377767;NAN;186.79784;823.12018;NAN;632.49188;271.06689;772.97949;32.353275;NAN;222.69258;980.67108;NAN;NAN;NAN;741.18506;NAN;NAN;NAN;516.90656;123.73904;395.97995;67.04641;98.658569;NAN;NAN;NAN;NAN;NAN;NAN;5.6794834;107.46353;402.05261;84.630272;26.824104;411.61435;385.18976;450.39459;63.358322;213.59842;184.76196;329.24387;469.2634;419.77045;246.03026;74.510544;82.560631;42.57238;11.247211;866.31128;271.55426;NAN;812.60864;130.81828;NAN;306.90533;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
271.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;18.437426;NAN;157.16127;817.07324;NAN;680.6748;256.06833;822.25513;28.317125;NAN;186.35548;994.13892;NAN;NAN;NAN;780.53851;NAN;NAN;NAN;500.4968;139.15128;393.15771;67.524879;99.01767;NAN;NAN;NAN;NAN;NAN;NAN;5.5712442;117.7907;372.64182;93.238014;35.214111;389.82916;365.99435;465.08957;61.206017;200.9548;180.91101;289.82748;465.63568;431.57053;227.6916;52.760933;79.968842;40.59129;10.495424;828.64441;282.61673;NAN;806.36194;115.00456;NAN;313.48312;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
272;NAN;NAN;NAN;NAN;NAN;NAN;NAN;23.138113;NAN;127.93493;807.19257;NAN;726.87115;238.88081;866.78998;25.353308;NAN;152.91034;999;NAN;NAN;NAN;818.05658;NAN;NAN;NAN;481.87207;154.87416;391.04742;71.043785;97.950089;NAN;NAN;NAN;NAN;NAN;NAN;5.6040783;129.59032;345.25488;101.31111;44.661533;365.2645;348.20596;478.24057;60.934837;187.67192;175.32683;255.90067;462.64322;438.31738;208.71376;36.929554;77.222;38.548252;10.05192;788.33716;296.07367;NAN;791.19495;102.56116;NAN;318.60916;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
272.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;28.517225;NAN;100.20449;793.26575;NAN;770.74359;219.89221;905.32324;23.752918;NAN;122.50708;995.43384;NAN;NAN;NAN;853.10443;NAN;NAN;NAN;460.53564;170.89343;389.92004;77.899879;95.490143;NAN;NAN;NAN;NAN;NAN;NAN;5.7570934;142.77335;320.76535;108.78503;54.929817;338.26129;331.99182;489.82153;62.239597;174.1064;168.18428;227.51987;460.81625;439.49774;189.71315;27.078543;74.026001;36.524124;10.004432;746.02783;310.80322;NAN;766.79749;94.513847;NAN;322.06552;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
273;NAN;NAN;NAN;NAN;NAN;NAN;NAN;34.603138;NAN;74.933868;775.13043;NAN;812.01044;199.60616;936.80493;23.852953;NAN;95.33503;983.82922;NAN;NAN;NAN;885.1134;NAN;NAN;NAN;436.30823;187.17435;389.9541;88.198708;91.82412;NAN;NAN;NAN;NAN;NAN;NAN;5.9958687;157.20258;299.73111;115.67524;65.721413;309.34811;317.38312;499.81061;64.811455;160.56667;159.77031;204.32439;460.64563;435.0726;171.23703;23.062759;70.166786;34.594269;10.421515;702.38116;325.55487;NAN;733.22815;91.65995;NAN;323.73343;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
273.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;41.405594;NAN;52.904751;752.71033;NAN;850.38171;178.60083;960.4682;26.040564;NAN;71.607399;964.73413;NAN;NAN;NAN;913.60736;NAN;NAN;NAN;409.33371;203.64424;391.23837;101.84814;87.274498;NAN;NAN;NAN;NAN;NAN;NAN;6.2782664;172.69447;282.39444;122.07933;76.692398;279.2717;304.30511;508.15942;68.398117;147.32364;150.45476;185.61052;462.60007;425.39627;153.72832;24.524515;65.532867;32.822968;11.347764;658.09119;339.0556;NAN;690.95258;94.469749;NAN;323.5809;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
274;NAN;NAN;NAN;NAN;NAN;NAN;NAN;48.906155;NAN;34.676987;726.0509;NAN;885.50415;157.48169;975.88635;30.741482;NAN;51.537174;938.81342;NAN;NAN;NAN;938.22321;NAN;NAN;NAN;380.04153;220.18153;393.77963;118.56105;82.272591;NAN;NAN;NAN;NAN;NAN;NAN;6.5602531;189.01939;268.71423;128.16722;87.483734;248.98819;292.62808;514.76892;72.858681;134.62238;140.66002;170.46449;467.14053;411.09634;137.50412;30.888384;60.127293;31.259598;12.800541;613.86322;350.13049;NAN;640.88678;103.0197;NAN;321.6452;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
274.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;57.050705;NAN;20.572073;695.34869;NAN;916.92657;136.8372;983.00214;38.389076;NAN;35.30241;906.80847;NAN;NAN;NAN;958.72528;NAN;NAN;NAN;349.07422;236.61343;397.53348;137.88319;77.321083;NAN;NAN;NAN;NAN;NAN;NAN;6.802937;205.91049;258.42477;134.15866;97.75621;219.62384;282.20306;519.47137;78.205322;122.68996;130.81816;157.89059;474.728;392.9585;122.75586;41.3801;54.069138;29.936995;14.768253;570.36792;357.81586;NAN;584.40265;116.96374;NAN;318.01556;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
275;NAN;NAN;NAN;NAN;NAN;NAN;NAN;65.747581;NAN;10.676785;660.9635;NAN;944.10217;117.1991;982.13031;49.380241;NAN;23.008314;869.51361;NAN;NAN;NAN;975.00385;NAN;NAN;NAN;317.19321;252.72334;402.39221;159.20699;72.959908;NAN;NAN;NAN;NAN;NAN;NAN;6.9767408;223.06671;251.1053;140.2957;107.22924;192.40932;272.89319;522.02466;84.609703;111.74336;121.32768;146.93279;485.80402;371.86111;109.55428;55.054665;47.590805;28.872004;17.211105;528.18915;361.45395;308.50879;523.3056;135.55444;NAN;312.80817;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
275.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;74.870819;NAN;4.8645473;623.42133;NAN;966.42358;99.016441;973.91779;64.017754;NAN;14.662104;827.76013;NAN;NAN;NAN;987.0575;NAN;NAN;NAN;285.19589;268.25934;408.16953;181.80428;69.724609;NAN;NAN;NAN;NAN;NAN;NAN;7.0634289;240.1503;246.25349;146.80942;115.7054;168.58377;264.59787;522.1214;92.385231;101.98582;112.52682;136.78941;500.74957;348.74454;97.868431;70.843063;41.025322;28.066753;20.063238;487.77414;360.76532;343.65872;459.77197;157.71443;NAN;306.14407;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
276;NAN;NAN;NAN;NAN;NAN;NAN;NAN;84.261528;NAN;2.8280725;583.40015;NAN;983.29688;82.640343;959.27484;82.453255;NAN;10.158086;782.41956;NAN;NAN;NAN;994.97144;NAN;NAN;NAN;253.83734;282.94852;414.58636;204.86771;68.105888;NAN;NAN;NAN;NAN;NAN;NAN;7.0557199;256.80417;243.35776;153.88924;123.08362;149.28854;257.24899;519.41681;101.93674;93.602165;104.66614;126.90448;519.81836;324.61798;87.587982;87.591461;34.808033;27.509109;23.237329;449.39438;355.87189;381.1409;396.27325;182.14215;NAN;298.13422;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
276.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;93.734955;NAN;4.1231985;541.70428;NAN;994.24133;68.319397;939.28668;104.63966;NAN;9.272274;734.40802;NAN;NAN;NAN;998.89288;NAN;NAN;NAN;223.77101;296.51288;421.25647;227.55835;68.519379;NAN;NAN;NAN;NAN;NAN;NAN;6.9572105;272.67593;241.95689;161.65382;129.35374;135.4641;250.81366;513.57391;113.68745;86.747406;97.899162;117.00959;543.06488;300.59357;78.538429;104.13281;29.450155;27.174135;26.631201;413.13336;347.28058;420.66071;335.44885;207.43842;NAN;288.86993;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
277;NAN;NAN;NAN;NAN;NAN;NAN;NAN;103.08362;NAN;8.2137012;499.22791;NAN;999;56.203403;915.12317;130.29851;NAN;11.670053;684.69458;NAN;NAN;NAN;999;NAN;NAN;NAN;195.51476;308.68561;427.69052;249.0459;71.280983;NAN;NAN;NAN;NAN;NAN;NAN;6.7805176;287.45154;241.67958;170.12871;134.58038;127.76736;245.29361;504.32339;128.03305;81.526009;92.289917;107.11311;570.28351;277.90533;70.508583;119.35326;25.49818;27.024446;30.136431;378.91373;335.81238;462.04706;279.9798;232.25301;NAN;278.42551;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
277.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;112.07812;NAN;14.515732;456.91165;NAN;997.64014;46.351879;887.9527;158.90727;NAN;16.921682;634.30292;NAN;NAN;NAN;995.47766;NAN;NAN;NAN;169.42651;319.22531;433.30664;268.57382;76.588562;NAN;NAN;NAN;NAN;NAN;NAN;6.5457168;300.90073;242.25732;179.24017;138.87514;126.50954;240.71098;491.52585;145.29964;77.974167;87.816673;97.448929;600.9599;257.91058;63.283161;132.27553;23.52005;27.011538;33.647888;346.5426;322.50427;505.09229;232.43301;255.41386;NAN;266.86407;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
278;NAN;NAN;NAN;NAN;NAN;NAN;NAN;120.47128;NAN;22.436287;415.69995;NAN;990.61713;38.746769;858.87714;189.71434;NAN;24.519524;584.30786;NAN;NAN;NAN;988.50616;NAN;NAN;NAN;145.71384;327.92728;437.47528;285.49194;84.507095;NAN;NAN;NAN;NAN;NAN;NAN;6.2774501;312.9176;243.5164;188.81967;142.36078;131.64635;237.09702;475.22751;165.69872;76.047249;84.390663;88.403389;634.27618;242.05148;56.662384;142.11073;24.081347;27.076443;37.07267;315.78043;308.4884;549.37714;195.09688;276.02832;NAN;254.24475;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
278.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;128.00742;NAN;31.408367;376.49448;NAN;978.77997;33.306198;828.8819;221.7831;NAN;33.907692;535.79718;NAN;NAN;NAN;978.25885;NAN;NAN;NAN;124.45193;334.63416;439.5806;299.27884;94.966553;NAN;NAN;NAN;NAN;NAN;NAN;6.0030284;323.55774;245.3564;198.61961;145.14735;142.79033;234.48779;455.6907;189.27768;75.612228;81.868843;80.419876;669.15833;231.7809;50.480484;148.32428;27.732035;27.152647;40.338226;286.3999;294.86752;594.12817;169.79128;293.56128;NAN;240.63765;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
279;NAN;NAN;NAN;NAN;NAN;NAN;NAN;134.43323;NAN;40.918667;340.11588;NAN;963.31482;29.899212;798.82294;254.05299;NAN;44.514236;489.83942;NAN;NAN;NAN;964.91174;NAN;NAN;NAN;105.61646;339.24365;439.07693;309.57281;107.76654;NAN;NAN;NAN;NAN;NAN;NAN;5.7521286;333.05923;247.71591;208.34123;147.31871;159.26691;232.91608;433.39893;215.91325;76.441071;80.067291;73.90316;704.36359;228.48824;44.623856;150.68219;34.996574;27.169979;43.399475;258.23712;282.61066;638.15234;157.72368;307.84735;NAN;226.14485;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
279.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;139.507;NAN;50.527191;307.27173;NAN;945.62805;28.359388;769.43457;285.41769;NAN;55.776581;447.44495;NAN;NAN;NAN;948.65997;NAN;NAN;NAN;89.10965;341.71161;435.5419;316.18625;122.58867;NAN;NAN;NAN;NAN;NAN;NAN;5.5536356;341.83823;250.53033;217.66846;148.92287;180.20114;232.4167;409.02948;245.31892;78.213211;78.771645;69.12104;738.59442;233.40665;39.034916;149.25693;46.387508;27.06076;46.242676;231.22639;272.47842;679.88019;159.37073;319.05759;NAN;210.92583;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
280;NAN;NAN;NAN;NAN;NAN;NAN;NAN;143.01198;NAN;59.880184;278.52936;NAN;927.18567;28.496565;741.36194;314.80792;NAN;67.168144;409.52243;NAN;NAN;NAN;929.73676;NAN;NAN;NAN;74.785851;342.06039;428.72281;319.1019;139.0118;NAN;NAN;NAN;NAN;NAN;NAN;5.4342461;350.44412;253.70729;226.30107;149.97742;204.60693;233.028;383.39795;277.04132;80.532761;77.760826;66.157959;770.63379;247.52878;33.716396;144.43398;62.417896;26.768497;48.886398;205.39633;264.9874;717.52838;174.4097;327.6423;NAN;195.22188;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
280.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;144.76959;NAN;68.715439;254.29613;NAN;909.33435;30.107468;715.19098;341.27176;NAN;78.229599;376.83286;NAN;NAN;NAN;908.42297;NAN;NAN;NAN;62.472668;340.37958;418.54651;318.49341;156.53871;NAN;NAN;NAN;NAN;NAN;NAN;5.4199848;359.49261;257.1055;233.98143;150.47581;231.47391;234.78172;357.38297;310.48468;82.956772;76.833588;64.917213;799.46851;271.50775;28.740429;136.86494;83.609482;26.255079;51.378757;180.85315;260.40344;749.3349;201.72624;334.22263;NAN;179.37518;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
281;NAN;NAN;NAN;NAN;NAN;NAN;NAN;144.65283;NAN;76.85984;234.8073;NAN;893.13861;32.984257;691.47876;364.04062;NAN;88.595779;349.94901;NAN;NAN;NAN;885.04993;NAN;NAN;NAN;51.982864;336.82758;405.12296;314.70203;174.6227;NAN;NAN;NAN;NAN;NAN;NAN;5.5393019;369.5853;260.53201;240.5098;150.40279;259.83228;237.6985;331.84549;344.96185;85.028717;75.837807;65.129791;824.38739;305.57764;24.244139;127.41483;110.46339;25.507561;53.790134;157.74387;258.76321;773.84131;239.49469;339.48407;NAN;163.83551;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
281.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;142.60135;NAN;84.223267;220.12198;NAN;879.25806;36.921452;670.76971;382.57098;NAN;98.017189;329.22897;NAN;NAN;NAN;859.98846;NAN;NAN;NAN;43.134609;331.62796;388.72632;308.21429;192.69391;NAN;NAN;NAN;NAN;NAN;NAN;5.8207221;381.21835;263.76013;245.74966;149.74762;288.78519;241.76714;307.55325;379.7157;86.318466;74.695404;66.39724;845.03607;349.48798;20.430601;117.09449;143.42645;24.54369;56.202171;136.22545;259.90735;790.11914;285.30582;344.07306;NAN;149.15854;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
282;NAN;NAN;NAN;NAN;NAN;NAN;NAN;138.63443;NAN;90.783302;210.12505;NAN;867.88971;41.720669;653.59662;396.56384;NAN;106.37319;314.80515;NAN;NAN;NAN;833.63019;NAN;NAN;NAN;35.753258;325.06229;369.77597;299.61694;210.19214;NAN;NAN;NAN;NAN;NAN;NAN;6.2916694;394.70132;266.56015;249.62753;148.50575;317.51624;246.92888;285.11908;413.97568;86.466316;73.418488;68.228996;861.42432;402.47327;17.560383;106.95428;182.84419;23.411837;58.694931;116.42826;263.52655;797.93286;336.34601;348.5127;NAN;135.98686;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
282.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;132.85686;NAN;96.567314;204.5365;NAN;858.78143;47.19273;640.45752;405.96655;NAN;113.67729;306.58414;NAN;NAN;NAN;806.35907;NAN;NAN;NAN;29.679214;317.46155;348.79742;289.5582;226.59874;NAN;NAN;NAN;NAN;NAN;NAN;6.9776816;410.09116;268.73553;252.11946;146.67601;345.29294;253.05995;264.96237;446.98773;85.212929;72.12458;70.10112;873.88531;463.24673;15.928123;97.981369;228.89499;22.189299;61.334148;98.43541;269.20709;797.78528;389.62827;353.14554;NAN;125.01427;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
283;NAN;NAN;NAN;NAN;NAN;NAN;NAN;125.4579;NAN;101.6322;202.92874;NAN;851.31372;53.158665;631.77789;410.94458;NAN;120.07109;304.26868;NAN;NAN;NAN;778.52472;NAN;NAN;NAN;24.768173;309.19476;326.38333;278.69067;241.46434;NAN;NAN;NAN;NAN;NAN;NAN;7.8994627;427.16086;270.16312;253.23586;144.2545;371.43835;259.95612;247.29541;478.05368;82.419601;71.030136;71.516151;883.00482;530.03711;15.834513;91.016777;281.51556;20.976418;64.1605;82.292091;276.4678;790.84912;442.22693;358.11572;NAN;116.93503;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
283.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;116.70349;NAN;106.04832;204.75273;NAN;844.6333;59.449749;627.85052;411.84421;NAN;125.80448;307.3858;NAN;NAN;NAN;750.41608;NAN;NAN;NAN;20.892471;300.65451;303.12546;267.63528;254.42999;NAN;NAN;NAN;NAN;NAN;NAN;9.072155;445.40195;270.81995;253.00769;141.21811;395.32208;267.33099;232.13527;506.54971;78.094696;70.439209;72.060059;889.51819;600.65332;17.545654;86.673851;340.33035;19.889566;67.183418;68.022301;284.7807;778.80658;491.50046;363.38391;NAN;112.38367;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
284;NAN;NAN;NAN;NAN;NAN;NAN;NAN;106.91687;NAN;109.88574;209.36926;NAN;837.81671;65.90432;628.7749;409.14493;NAN;131.20451;315.32639;NAN;NAN;NAN;722.24487;NAN;NAN;NAN;17.941568;292.24094;279.57416;256.94849;265.24078;NAN;NAN;NAN;NAN;NAN;NAN;10.503462;464.06168;270.79407;251.4742;137.51637;416.34579;274.84085;219.33929;531.93951;72.395836;70.716148;71.461113;894.2052;672.55853;21.255987;85.273903;404.5993;19.053526;70.379448;55.657375;293.58734;763.62054;535.30151;368.76999;NAN;111.8834;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
284.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;96.453613;NAN;113.20474;216.08461;NAN;830.034;72.363686;634.40338;403.40784;NAN;136.62671;327.38144;NAN;NAN;NAN;694.14197;NAN;NAN;NAN;15.816523;284.3432;256.23898;247.10701;273.75177;NAN;NAN;NAN;NAN;NAN;NAN;12.194313;482.21671;270.27573;248.67378;133.06645;433.95175;282.11508;208.65224;553.78992;65.621979;72.236977;69.618652;897.80432;742.98163;27.064312;86.818703;473.18149;18.593952;73.695129;45.257114;302.30792;747.26459;572.11072;374.00613;NAN;115.8092;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
285;NAN;NAN;NAN;NAN;NAN;NAN;NAN;85.676834;NAN;116.05121;224.18361;NAN;820.68506;78.666214;644.31042;395.23114;NAN;142.40207;342.77914;NAN;NAN;NAN;666.16089;NAN;NAN;NAN;14.424823;277.31644;233.56558;238.47307;279.93207;NAN;NAN;NAN;NAN;NAN;NAN;14.137855;498.86002;269.52521;244.6422;127.76596;447.65497;288.80765;199.75658;571.77014;58.19302;75.341682;66.608765;900.94373;809.078;34.960831;90.990143;544.55237;18.631027;77.054497;36.938705;310.35898;731.47046;601.10077;378.8031;NAN;124.35839;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
285.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;74.933151;NAN;118.45542;232.96782;NAN;809.48523;84.644646;657.78137;385.21185;NAN;148.78664;360.7193;NAN;NAN;NAN;638.29419;NAN;NAN;NAN;13.686108;271.45825;211.92538;231.27974;283.8479;NAN;NAN;NAN;NAN;NAN;NAN;16.319126;512.99329;268.8259;239.41537;121.50964;457.09161;294.65356;192.31781;585.67188;50.607407;80.295738;62.673698;904.09784;868.10394;44.841106;97.195229;616.86426;19.27284;80.368301;30.88979;317.18167;717.51007;622.11572;382.91724;NAN;137.54736;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
286;NAN;NAN;NAN;NAN;NAN;NAN;NAN;64.530327;NAN;120.43408;241.78452;NAN;796.49017;90.12455;673.83337;373.91962;NAN;155.91776;380.40671;NAN;NAN;NAN;610.50385;NAN;NAN;NAN;13.529384;266.9892;191.60631;225.61766;285.64224;NAN;NAN;NAN;NAN;NAN;NAN;18.713232;523.71759;268.43668;233.04053;114.2169;462.07306;299.50803;186.01746;595.39856;43.39595;87.256874;58.200005;907.56458;917.61688;56.540661;104.62375;688.05756;20.610579;83.544403;27.364126;322.27271;706.07446;635.58203;386.2074;NAN;155.2249;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
286.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;54.727501;NAN;121.998;250.05225;NAN;782.05627;94.925507;691.26135;361.88297;NAN;163.78482;401.07742;NAN;NAN;NAN;582.75641;NAN;NAN;NAN;13.896111;264.03201;172.819;221.44388;285.51398;NAN;NAN;NAN;NAN;NAN;NAN;21.283577;530.30212;268.54871;225.58249;105.85952;462.63571;303.3815;180.57269;600.95508;37.068611;96.25795;53.696129;911.46075;955.68689;69.879158;112.35411;755.98877;22.718637;86.496925;26.656082;325.23492;697.24292;642.34973;388.66663;NAN;177.1071;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
287;NAN;NAN;NAN;NAN;NAN;NAN;NAN;45.724758;NAN;123.15915;257.27631;NAN;766.74969;98.866104;708.71368;349.58084;NAN;172.21925;422.02347;NAN;NAN;NAN;555.04681;NAN;NAN;NAN;14.742039;262.59976;155.70006;218.60852;283.69034;NAN;NAN;NAN;NAN;NAN;NAN;23.981609;532.22693;269.25186;217.12685;96.486588;459.07843;306.44394;175.74286;602.47046;32.057964;107.21898;49.745495;915.73035;981.07257;84.72805;119.4762;818.56171;25.658016;89.15358;29.058102;325.81726;690.53107;643.52563;390.44196;NAN;202.8252;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
287.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;37.65694;NAN;123.93795;263.05646;NAN;751.22589;101.77121;724.78143;337.44089;NAN;180.90407;442.61346;NAN;NAN;NAN;527.41528;NAN;NAN;NAN;16.029377;262.59433;140.30185;216.89159;280.39661;NAN;NAN;NAN;NAN;NAN;NAN;26.748865;529.19763;270.51849;207.78256;86.237198;451.96725;308.9967;171.32729;600.19733;28.676857;119.97814;46.970276;920.14789;993.35803;101.07571;125.21918;873.87469;29.487906;91.459259;34.80727;323.95511;685.00897;640.30273;391.80978;NAN;231.97432;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
288;NAN;NAN;NAN;NAN;NAN;NAN;NAN;30.59737;NAN;124.36771;267.08792;NAN;736.10529;103.48217;738.09528;325.84421;NAN;189.40086;462.31;NAN;NAN;NAN;499.95532;NAN;NAN;NAN;17.732746;263.81549;126.60581;216.03267;275.82642;NAN;NAN;NAN;NAN;NAN;NAN;29.518961;521.14099;272.21057;197.67717;75.338875;442.12292;311.42221;167.1595;594.50653;27.094973;134.33813;45.99894;924.33521;993.00232;119.07828;129.03595;920.32355;34.280293;93.375786;44.034546;319.79013;679.45947;633.81848;393.14697;NAN;264.15399;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
288.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;24.566626;NAN;124.49876;269.15677;NAN;721.86627;103.8681;747.41382;315.12952;NAN;197.19617;480.66748;NAN;NAN;NAN;472.80945;NAN;NAN;NAN;19.834187;265.98029;114.5286;215.76401;270.12448;NAN;NAN;NAN;NAN;NAN;NAN;32.220737;508.18182;274.10126;186.94487;64.10183;430.56262;314.12286;163.09926;585.85248;27.328321;150.10208;47.424076;927.7713;981.3161;139.08611;130.67271;956.67896;40.136486;94.879303;56.714657;313.66406;672.53943;625.02789;394.89532;NAN;298.99539;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
289;NAN;NAN;NAN;NAN;NAN;NAN;NAN;19.542139;NAN;124.39964;269.13397;NAN;708.77161;102.83881;751.70892;305.59164;NAN;203.76006;497.33777;NAN;NAN;NAN;446.15298;NAN;NAN;NAN;22.319876;268.74988;103.93075;215.84821;263.38144;NAN;NAN;NAN;NAN;NAN;NAN;34.782696;490.61966;275.90536;175.7187;52.898899;418.42853;317.4451;159.02786;574.74274;29.240253;167.11331;51.760597;929.81824;960.3526;161.6293;130.20302;982.11731;47.202564;95.957161;72.639473;306.09213;662.93146;614.65027;397.50171;NAN;336.17313;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
289.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;15.468708;NAN;124.15543;266.96899;NAN;696.83679;100.35718;750.2265;297.48325;NAN;208.60069;512.07446;NAN;NAN;NAN;420.17203;NAN;NAN;NAN;25.171209;271.7641;94.627487;216.10013;255.64175;NAN;NAN;NAN;NAN;NAN;NAN;37.135178;468.89502;277.30777;164.12335;42.131248;406.88995;321.62943;154.84746;561.70428;32.564526;185.26711;59.392769;929.75946;932.73029;187.34386;128.00739;996.22943;55.680519;96.605011;91.418175;297.71646;649.47583;603.13116;401.37646;NAN;375.396;292.51221;624.59753;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
290;NAN;NAN;NAN;NAN;NAN;NAN;NAN;12.269838;NAN;123.86462;262.68002;NAN;685.83832;96.450439;742.52887;291.01675;NAN;211.31723;524.73785;NAN;NAN;NAN;395.03809;NAN;NAN;NAN;28.358677;274.68729;86.417313;216.39059;246.92604;NAN;NAN;NAN;NAN;NAN;NAN;39.21294;443.54581;277.99823;152.27182;32.1968;397.04117;326.78214;150.4841;547.22211;36.939148;204.50583;70.540222;926.85559;901.41614;216.86015;124.73691;999;65.837944;96.826065;112.48898;289.24542;631.27655;590.63721;406.85925;NAN;416.39182;271.24066;669.86285;256.09924;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
290.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;9.8530293;NAN;123.63239;256.34628;NAN;675.35999;91.217773;728.50903;286.36563;NAN;211.64334;535.29559;NAN;NAN;NAN;370.88242;NAN;NAN;NAN;31.835569;277.24673;79.094093;216.66891;237.26384;NAN;NAN;NAN;NAN;NAN;NAN;40.959194;415.18176;277.68906;140.26707;23.450914;389.80557;332.87463;145.89407;531.68896;41.955547;224.80026;85.235184;920.41571;869.45398;250.66441;121.2203;990.76813;78.001938;96.632683;135.166;281.38141;607.77356;577.09821;414.18643;NAN;458.88715;251.5092;709.64874;255.70752;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
291;NAN;NAN;NAN;NAN;NAN;NAN;NAN;8.11374;NAN;123.56445;248.09949;NAN;664.86389;84.833168;708.38037;283.66843;NAN;209.47406;543.82117;NAN;NAN;NAN;347.78162;NAN;NAN;NAN;35.529236;279.27032;72.472534;216.95462;226.72833;NAN;NAN;NAN;NAN;NAN;NAN;42.3284;384.46869;276.1308;128.2048;16.178783;385.85159;339.7731;141.07233;515.38312;47.206875;246.11189;103.28898;909.8855;839.71191;288.94391;118.37144;972.15277;92.543182;96.048889;158.69505;274.75546;578.8006;562.2843;423.4762;NAN;502.58658;233.92743;742.23267;252.84447;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
291.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;6.9395247;NAN;123.76051;238.11507;NAN;653.77161;77.542427;682.64642;283.02921;NAN;204.86861;550.48987;NAN;NAN;NAN;325.75183;NAN;NAN;NAN;39.342133;280.71072;66.401787;217.31931;215.4684;NAN;NAN;NAN;NAN;NAN;NAN;43.285042;352.11523;273.12442;116.18177;10.575079;385.5264;347.28018;136.05896;498.45395;52.331402;268.34952;124.27723;894.93311;814.64325;331.46878;117.08514;943.9975;109.84746;95.111824;182.30586;269.86429;544.58282;545.88495;434.73126;NAN;547.16431;218.68661;766.99988;247.46938;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
292;NAN;NAN;NAN;NAN;NAN;NAN;NAN;6.2160549;NAN;124.30692;226.603;NAN;641.54205;69.65406;652.05817;284.52328;NAN;198.03984;555.56549;NAN;NAN;NAN;304.75412;NAN;NAN;NAN;43.144207;281.65427;60.796925;217.84378;203.74028;NAN;NAN;NAN;NAN;NAN;NAN;43.803444;318.86307;268.52924;104.31172;6.7323923;388.81888;355.19855;130.94041;480.96173;57.051449;291.32458;147.53392;875.52783;796.10852;377.51346;118.13563;907.32867;130.27486;93.871506;205.25659;267.03278;505.73441;527.58704;447.85797;NAN;592.26495;205.59622;784.3399;239.82901;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
292.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;5.8291435;NAN;125.27145;213.79698;NAN;627.73279;61.523048;617.55908;288.20834;NAN;189.32491;559.38025;NAN;NAN;NAN;284.70499;NAN;NAN;NAN;46.778133;282.31516;55.65815;218.57379;191.93109;NAN;NAN;NAN;NAN;NAN;NAN;43.869114;285.4743;262.27496;92.733444;4.6434131;395.36832;363.38428;125.84467;462.90244;61.188251;314.71988;172.1804;851.98669;785.26129;425.84192;122.10619;863.31439;154.11761;92.387138;226.87085;266.39438;463.21851;507.15097;462.69107;NAN;637.50403;194.22768;795.41522;230.38663;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
293;NAN;NAN;NAN;NAN;NAN;NAN;NAN;5.6703348;NAN;126.69857;199.94463;NAN;612.04181;53.529606;580.23193;294.12891;NAN;179.15196;562.31372;NAN;NAN;NAN;265.49692;NAN;NAN;NAN;50.067852;283.01102;51.0723;219.47899;180.56329;NAN;NAN;NAN;NAN;NAN;NAN;43.47604;252.71716;254.37553;81.616898;4.2103581;404.49402;371.78552;120.92983;444.28223;64.654869;338.07773;197.17844;824.99323;782.52521;474.77536;129.35718;813.23438;181.56017;90.720352;246.56702;267.89304;418.29752;484.45413;479.02579;NAN;682.46741;184.06563;801.84961;219.70348;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
293.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;5.643219;NAN;128.60942;185.29964;NAN;594.32574;46.054462;541.23932;302.32321;NAN;168.00465;564.76703;NAN;NAN;NAN;247.02188;NAN;NAN;NAN;52.833729;284.12808;47.172409;220.42206;170.28667;NAN;NAN;NAN;NAN;NAN;NAN;42.628353;221.34793;244.94283;71.162735;5.2582078;415.25919;380.45923;116.36872;425.16879;67.448799;360.81293;221.40967;795.54865;787.64496;522.32581;140.01585;758.44775;212.65054;88.927185;263.86893;271.29636;372.45178;459.52051;496.65109;NAN;726.70795;174.68935;805.40002;208.33362;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
294;NAN;NAN;NAN;NAN;NAN;NAN;NAN;5.6667204;NAN;131.00362;170.11349;NAN;574.59589;39.452076;501.76291;312.82565;NAN;156.38669;567.13727;NAN;NAN;NAN;229.19067;NAN;NAN;NAN;54.909481;286.07956;44.114365;221.15079;161.85602;NAN;NAN;NAN;NAN;NAN;NAN;41.344376;192.08562;234.19971;61.592255;7.5534163;426.54251;389.56528;112.33205;405.73312;69.616798;382.24374;243.79633;764.88391;799.78259;566.39014;153.9888;700.36017;247.29201;87.049461;278.39569;276.21957;327.28363;432.53918;515.3645;NAN;769.74194;165.88324;807.68945;196.72975;NAN;997.11658;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
294.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;5.6782136;NAN;133.86232;154.62802;NAN;552.9967;34.024693;462.94574;325.66489;NAN;144.78525;569.78455;NAN;NAN;NAN;211.94669;NAN;NAN;NAN;56.16143;289.2605;42.05582;221.32607;156.09944;NAN;NAN;NAN;NAN;NAN;NAN;39.664295;165.58473;222.48396;53.127968;10.82155;437.12753;399.32654;108.97133;386.27356;71.223122;401.63501;263.4296;734.33539;817.66412;604.97375;170.99792;640.35968;285.25238;85.10788;289.83667;282.15561;284.39886;403.85651;534.9696;NAN;811.04541;157.63225;810.00793;185.19211;NAN;998.71405;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
295;NAN;NAN;NAN;NAN;NAN;NAN;NAN;5.6369543;NAN;137.15462;139.07036;NAN;529.77417;30.000158;425.83759;340.86261;NAN;133.64597;573.00269;NAN;NAN;NAN;195.26608;NAN;NAN;NAN;56.50946;294.00113;41.107822;220.54372;153.87868;NAN;NAN;NAN;NAN;NAN;NAN;37.658958;142.40828;210.2345;45.972218;14.77386;445.79895;409.98843;106.4061;367.18286;72.322594;418.26596;279.69861;705.20441;839.74591;636.41345;190.60738;579.76489;326.18915;83.099091;297.93997;288.51376;245.28967;373.97293;555.26208;NAN;850.03851;150.08881;813.22968;173.87421;NAN;995.63434;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
295.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;5.5241127;NAN;140.84149;123.6549;NAN;505.2439;27.517082;391.34473;358.42932;NAN;123.3551;576.99689;NAN;NAN;NAN;179.15527;NAN;NAN;NAN;55.950264;300.53378;41.302937;218.36778;156.03156;NAN;NAN;NAN;NAN;NAN;NAN;35.441879;123.0079;197.96271;40.284725;19.128397;451.44083;421.77585;104.71741;348.92685;72.935242;431.49649;292.3855;678.61017;864.36688;659.56885;212.26707;519.77521;369.68204;80.997162;302.50928;294.65649;211.21773;343.52957;576.00195;NAN;886.07562;143.47604;817.81104;162.80437;NAN;987.49872;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
296;NAN;NAN;NAN;NAN;NAN;NAN;NAN;5.3402095;NAN;144.87973;108.58394;NAN;479.76288;26.617796;360.18896;378.35776;NAN;114.22808;581.86755;NAN;NAN;NAN;163.64516;NAN;NAN;NAN;54.569275;308.97269;42.571156;214.37465;163.31956;NAN;NAN;NAN;NAN;NAN;NAN;33.174828;107.70589;186.21312;36.166935;23.63273;453.12527;434.85684;103.94563;331.96097;73.042038;440.82568;301.72525;655.36206;889.89191;673.95685;235.32773;461.43225;415.26462;78.760223;303.42599;299.92813;183.13217;313.26956;596.87915;NAN;918.44244;138.00209;823.85724;151.94643;NAN;974.42664;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
296.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;5.1053667;NAN;149.22601;94.052856;NAN;453.70355;27.250586;332.87476;400.6163;NAN;106.50559;587.60382;NAN;NAN;NAN;148.78342;NAN;NAN;NAN;52.549164;319.3009;44.742592;208.21457;176.3774;NAN;NAN;NAN;NAN;NAN;NAN;31.067381;96.681717;175.51526;33.649078;28.081381;450.18893;449.32578;104.09291;316.6572;72.589249;445.92865;308.42368;635.87012;914.83325;679.79053;259.06909;405.5864;462.44785;76.341133;300.67969;303.70255;161.61417;283.98984;617.479;NAN;946.37451;133.76559;831.23962;141.27467;NAN;956.9082;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
297;NAN;NAN;NAN;NAN;NAN;NAN;NAN;4.8532357;NAN;153.83842;80.251045;NAN;427.43167;29.281849;309.67383;425.14197;NAN;100.35506;594.08209;NAN;NAN;NAN;134.62109;NAN;NAN;NAN;50.161331;331.3761;47.56007;199.67378;195.65962;NAN;NAN;NAN;NAN;NAN;NAN;29.373602;89.963318;166.33072;32.687267;32.327965;442.2879;465.19669;105.12888;303.25424;71.49913;446.68628;313.58157;620.11627;937.92261;677.93738;282.73938;352.88235;510.72891;73.70079;294.39523;305.41272;146.84637;256.49521;637.26166;NAN;969.08893;130.72859;839.71906;130.84119;NAN;935.63354;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
297.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;4.6248512;NAN;158.67603;67.360886;NAN;401.28781;32.515854;290.62192;451.83789;NAN;95.876793;601.07025;NAN;NAN;NAN;121.203;NAN;NAN;NAN;47.75161;344.9502;50.708038;188.70708;221.38878;NAN;NAN;NAN;NAN;NAN;NAN;28.384115;87.422775;159.01384;33.174042;36.290131;429.41473;482.40964;106.99777;291.80704;69.703827;443.19962;318.57663;607.67212;958.15796;669.79913;305.60141;303.77158;559.59064;70.820419;284.86743;304.58249;138.62183;231.55212;655.54077;NAN;985.83539;128.74315;849.04205;120.84715;NAN;911.29388;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
298;NAN;NAN;NAN;NAN;NAN;NAN;NAN;4.4658437;NAN;163.69623;55.552502;NAN;375.57541;36.719856;275.53128;480.57489;NAN;93.114098;608.23907;NAN;NAN;NAN;108.56324;NAN;NAN;NAN;45.725372;359.69815;53.861195;175.4603;253.50681;NAN;NAN;NAN;NAN;NAN;NAN;28.413153;88.790207;153.79491;34.953938;39.945499;411.89627;500.84476;109.6265;282.18024;67.177376;435.77441;324.88849;597.77209;974.79694;657.13849;326.94751;258.53171;608.49048;67.710823;272.56598;300.853;136.39523;209.85457;671.50452;NAN;995.9632;127.61588;859.03558;111.64568;NAN;884.41309;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
298.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;4.4225888;NAN;168.85225;44.977718;NAN;350.5549;41.650043;264.01968;511.18741;NAN;92.062958;615.16748;NAN;NAN;NAN;96.72506;NAN;NAN;NAN;44.520981;375.24847;56.726467;160.27908;291.64478;NAN;NAN;NAN;NAN;NAN;NAN;29.77932;93.667343;150.77901;37.840031;43.326347;390.35861;520.34363;112.93118;274.05978;63.959949;424.88397;333.88821;589.41431;987.33942;641.87976;346.12155;217.31432;656.84625;64.415894;258.11554;294.00436;139.35368;191.98183;684.25708;NAN;999;127.15143;869.65149;103.72384;NAN;855.22961;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
299;NAN;NAN;NAN;NAN;NAN;NAN;NAN;4.536696;NAN;174.09044;35.761753;NAN;326.44107;47.07589;255.56021;543.46851;NAN;92.684639;621.35773;NAN;NAN;NAN;85.702469;NAN;NAN;NAN;44.576107;391.21539;59.0844;143.6861;335.11224;NAN;NAN;NAN;NAN;NAN;NAN;32.785557;101.56354;149.97366;41.636795;46.50745;365.68039;540.71088;116.82216;266.99295;60.165375;411.12958;346.63406;581.49274;995.46973;625.90588;362.54633;180.18944;704.02655;61.009857;242.24986;283.9801;146.50403;178.3972;692.88123;NAN;994.72205;127.27007;880.95972;97.648575;NAN;823.69202;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
299.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;4.8477545;NAN;179.34886;27.997084;NAN;303.40509;52.800457;249.53925;577.16968;NAN;94.919632;626.24927;NAN;NAN;NAN;75.504379;NAN;NAN;NAN;46.296879;407.22824;60.815201;126.33578;382.90222;NAN;NAN;NAN;NAN;NAN;NAN;37.69968;111.9194;151.32562;46.160805;49.590561;338.90982;561.72217;121.20905;260.47455;55.982281;395.17865;363.69785;572.92615;999;610.87701;375.74268;147.19745;749.35339;57.589096;225.75296;270.90451;156.77948;169.41978;696.54266;NAN;983.19293;128.08937;893.0788;94.002213;NAN;789.55786;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
300;NAN;NAN;NAN;NAN;NAN;NAN;NAN;5.3971453;NAN;184.55923;21.735998;NAN;281.57553;58.674576;245.32184;612.00293;NAN;98.705261;629.24158;NAN;NAN;NAN;66.137527;NAN;NAN;NAN;50.034157;422.96063;61.916134;108.94163;433.72699;NAN;NAN;NAN;NAN;NAN;NAN;44.736992;124.12234;154.76845;51.256039;52.691967;311.17886;583.12427;126.005;254.01138;51.65501;377.69861;385.0629;562.77271;997.83417;598.09576;385.36087;118.39461;792.13226;54.259911;209.38116;255.08546;169.12756;165.19597;694.59412;NAN;964.77509;129.97592;906.09814;93.320045;NAN;752.56055;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
300.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;6.2292886;NAN;189.64845;16.986134;NAN;261.04581;64.601997;242.31458;647.64105;NAN;103.99097;629.72418;NAN;NAN;NAN;57.605377;NAN;NAN;NAN;56.061161;438.14624;62.478786;92.220169;486.07431;NAN;NAN;NAN;NAN;NAN;NAN;54.04541;137.53523;160.2518;56.803822;55.925358;283.61627;604.62817;131.1299;247.17767;47.459389;359.30609;410.11456;550.3158;991.92944;588.4267;391.18649;93.87558;831.6933;51.126225;193.80193;237.00092;182.58904;165.67867;686.67206;NAN;940.10394;133.50934;919.98877;96.041573;NAN;712.60114;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
301;NAN;NAN;NAN;NAN;NAN;NAN;NAN;7.394218;NAN;194.54436;13.707522;NAN;241.88133;70.537704;240.01744;683.72357;NAN;110.75143;627.11469;NAN;NAN;NAN;49.908684;NAN;NAN;NAN;64.56089;452.59256;62.675198;76.831474;538.28339;NAN;NAN;NAN;NAN;NAN;NAN;65.695557;151.53381;167.76053;62.72168;59.390388;257.26364;625.89825;136.51466;239.65947;43.674995;340.52521;437.71069;535.11829;981.30084;582.26947;393.15958;73.75209;867.45093;48.278625;179.54277;217.26967;196.36198;170.62737;672.76971;NAN;910.0224;139.45355;934.54211;102.47507;602.94385;669.91095;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
301.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;8.9486427;NAN;199.18095;11.811911;NAN;224.12637;76.479523;238.05807;719.86023;NAN;118.98819;620.90405;NAN;NAN;NAN;43.043678;NAN;NAN;NAN;75.627792;466.18475;62.704754;63.335518;588.63574;NAN;NAN;NAN;NAN;NAN;NAN;79.672134;165.53755;177.31165;68.956596;63.165947;233.00517;646.54303;142.1039;231.28244;40.555946;321.76642;466.33987;517.03412;966.03009;579.59546;391.37366;58.126923;898.96069;45.786789;166.94717;196.59967;209.81448;179.61609;653.28363;NAN;875.49542;148.55029;949.32983;112.77283;605.58911;625.14044;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
302;NAN;NAN;NAN;NAN;NAN;NAN;NAN;10.959574;NAN;203.50494;11.167855;NAN;207.81007;82.456261;236.20863;755.63818;NAN;128.72882;610.69794;NAN;NAN;NAN;36.999546;NAN;NAN;NAN;89.260841;478.883;62.771191;52.147758;635.45135;NAN;NAN;NAN;NAN;NAN;NAN;95.877495;179.04156;188.93317;75.481964;67.313171;211.50851;666.12335;147.85793;222.02556;38.308918;303.32211;494.33173;496.19455;946.28857;580.00922;386.07376;47.05761;925.9588;43.696877;156.16417;175.73303;222.50385;192.04701;629.02783;NAN;837.51929;161.34131;963.69556;126.91449;605.24762;579.36261;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
302.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;13.499148;NAN;207.48024;11.606717;NAN;192.94812;88.512733;234.37843;790.63501;NAN;140.01041;596.25916;NAN;NAN;NAN;31.754963;NAN;NAN;NAN;105.37046;490.71326;63.051144;43.512928;677.18573;NAN;NAN;NAN;NAN;NAN;NAN;114.14094;191.63766;202.62747;82.28524;71.881752;193.19859;684.16772;153.75325;211.9859;37.077393;285.37961;520.08191;472.96738;922.36029;582.83453;377.65396;40.512184;948.37537;42.033318;147.1682;155.38168;234.16557;207.19138;601.18988;NAN;797.03247;178.0528;976.79633;144.71431;601.63324;533.99432;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
303;NAN;NAN;NAN;NAN;NAN;NAN;NAN;16.640495;NAN;211.09061;12.932365;NAN;179.54555;94.695549;232.59192;824.42981;NAN;152.86472;577.54022;NAN;NAN;NAN;27.278442;NAN;NAN;NAN;123.79015;501.75162;63.667725;37.495544;712.50885;NAN;NAN;NAN;NAN;NAN;NAN;134.22719;203.02754;218.32904;89.361267;76.917442;178.25789;700.20935;159.78136;201.36848;36.932861;268.05261;542.25641;447.90729;894.66455;587.2215;366.6601;38.339996;966.31818;40.802826;139.80495;136.17487;244.70216;224.23505;571.25092;NAN;754.84668;198.53027;987.677;165.80573;594.79987;490.64914;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
303.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;20.449057;NAN;214.34099;14.933099;NAN;167.59785;101.04147;230.95021;856.61731;NAN;167.30002;554.70685;NAN;NAN;NAN;23.530888;NAN;NAN;NAN;144.28706;512.10852;64.672356;33.97945;740.3725;NAN;NAN;NAN;NAN;NAN;NAN;155.85378;213.03003;235.87009;96.706161;82.46904;166.64366;713.83417;165.94675;190.44482;37.889156;251.40759;559.93762;421.68219;863.77228;592.24335;353.79007;40.255539;980.02942;39.999859;133.85909;118.61182;254.14478;242.33713;540.86847;NAN;711.60486;222.28067;995.36603;189.65051;585.06366;450.93503;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
304;NAN;NAN;NAN;NAN;NAN;NAN;NAN;24.971886;NAN;217.25662;17.392664;NAN;157.09099;107.56937;229.58466;886.82239;NAN;183.28436;528.14062;NAN;NAN;NAN;20.466963;NAN;NAN;NAN;166.56468;521.91071;66.066559;32.68985;760.05243;NAN;NAN;NAN;NAN;NAN;NAN;178.71359;221.5737;254.96736;104.31349;88.592003;158.11497;724.73224;172.26402;179.51839;39.905613;235.48746;572.71332;395.01083;830.40149;596.97681;339.8927;45.837399;989.82904;39.611221;129.10988;103.02186;262.61328;260.6752;511.71924;NAN;667.7793;248.58356;999;215.54736;572.91345;416.23526;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
304.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;30.226852;NAN;219.88017;20.099289;NAN;147.99997;114.27614;228.61084;914.71497;NAN;200.72728;498.4137;NAN;NAN;NAN;18.035574;NAN;NAN;NAN;190.26938;531.28046;67.812767;33.239571;771.17242;NAN;NAN;NAN;NAN;NAN;NAN;202.49702;228.68661;275.2262;112.17216;95.343361;152.27541;732.73364;178.75301;168.88745;42.895451;220.32147;580.66626;368.60175;795.39478;600.55829;325.96066;54.526299;996.05261;39.618755;125.3707;89.547989;270.26648;278.49469;485.34735;NAN;623.69983;276.64221;997.9342;242.65347;558.91638;387.51373;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
305;NAN;NAN;NAN;NAN;NAN;NAN;NAN;36.197136;NAN;222.26929;22.85644;NAN;140.28734;121.13646;228.08968;940.02863;NAN;219.47212;466.24622;NAN;NAN;NAN;16.178253;NAN;NAN;NAN;214.99791;540.31287;69.83831;35.161797;773.69775;NAN;NAN;NAN;NAN;NAN;NAN;226.9189;234.48622;296.1611;120.27241;102.78168;148.61604;737.83533;185.43393;158.78479;46.734612;205.93973;584.30341;343.11551;759.66986;602.22443;313.09659;65.645721;999;40.000332;122.51299;78.15403;277.24774;295.17139;463.02197;NAN;579.5946;305.74448;991.82587;270.02246;543.64484;365.15863;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
305.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;42.82761;NAN;224.49174;25.492836;NAN;133.90524;128.1058;228.00201;962.5741;NAN;239.29665;432.44867;NAN;NAN;NAN;14.830045;NAN;NAN;NAN;240.30707;549.06097;72.063568;37.933102;767.90784;NAN;NAN;NAN;NAN;NAN;NAN;251.74782;239.16512;317.23242;128.61392;110.95889;146.56508;740.20807;192.32304;149.37276;51.267166;192.36554;584.40375;319.13229;724.15509;601.33691;302.48694;78.440567;998.9057;40.729568;120.47444;68.653633;283.63556;310.24692;445.61868;NAN;535.63861;335.40717;980.65594;296.62375;527.59705;348.93634;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
306;NAN;NAN;NAN;NAN;NAN;NAN;NAN;50.025703;NAN;226.62132;27.870192;NAN;128.80049;135.12436;228.23862;982.24249;NAN;259.91846;397.85638;NAN;NAN;NAN;13.920036;NAN;NAN;NAN;265.72604;557.52936;74.424187;41.013409;754.36292;NAN;NAN;NAN;NAN;NAN;NAN;276.82123;242.97414;337.89459;137.21266;119.91598;145.53429;740.18317;199.42549;140.71007;56.321327;179.60118;581.85773;297.12439;689.72119;597.40283;295.32169;92.120064;995.93207;41.773586;119.25935;60.753632;289.41638;323.43457;433.54947;NAN;492.00494;365.45325;964.70142;321.38208;511.16577;338.04453;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
306.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;57.66872;NAN;228.73466;29.890644;NAN;124.92115;142.12131;228.61061;999;NAN;281.00858;363.27081;NAN;NAN;NAN;13.371927;NAN;NAN;NAN;290.7778;565.66888;76.879242;43.899906;733.85443;NAN;NAN;NAN;NAN;NAN;NAN;302.04984;246.19966;357.63995;146.1051;129.68042;144.97485;738.21338;206.72791;132.76167;61.711208;167.60211;577.52606;277.44009;657.11951;590.06793;292.71664;105.89964;990.18402;43.090729;118.91989;54.129852;294.46677;334.61902;426.74463;NAN;448.9039;396.01672;944.49133;343.25787;494.64291;331.23697;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
307;NAN;NAN;NAN;NAN;NAN;NAN;NAN;65.615318;NAN;230.90883;31.499147;NAN;122.22376;149.01884;228.87386;NAN;NAN;302.20901;329.40012;NAN;NAN;NAN;13.102534;NAN;NAN;NAN;314.99683;573.38306;79.402985;46.17009;707.34906;NAN;NAN;NAN;NAN;NAN;NAN;327.41415;249.14255;376.02478;155.35376;140.26912;144.4187;734.81384;214.19319;125.41892;67.241104;156.26822;572.10669;260.30887;626.93121;579.11407;295.64484;119.04231;981.7348;44.630421;119.53274;48.479191;298.54755;343.82922;424.69592;NAN;406.59302;427.43665;920.70874;361.3197;478.22131;327.02914;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
307.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;73.721291;NAN;233.2198;32.682667;NAN;120.67854;155.73572;228.76299;NAN;NAN;323.15112;296.81598;NAN;NAN;NAN;13.024355;NAN;NAN;NAN;337.95984;580.53918;81.983139;47.512665;675.92377;NAN;NAN;NAN;NAN;NAN;NAN;352.9483;252.09932;392.68442;165.05107;151.69527;143.49879;730.48718;221.75703;118.52282;72.720444;145.44756;566.0816;245.83957;599.55243;564.46051;304.87589;130.89032;970.66083;46.334599;121.19693;43.562721;301.31387;351.19354;426.53217;NAN;365.36591;460.12833;894.08044;374.8494;462.00522;323.92139;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
308;NAN;NAN;NAN;NAN;NAN;NAN;NAN;81.857765;NAN;235.74135;33.464001;NAN;120.27269;162.19016;228.02821;NAN;NAN;343.47717;265.93066;NAN;NAN;NAN;13.049458;NAN;NAN;NAN;359.31421;586.98401;84.611595;47.768307;640.69159;NAN;NAN;NAN;NAN;NAN;NAN;378.71271;255.34741;407.33203;175.31496;163.974;141.96368;725.64728;229.32938;111.89999;77.971947;134.94713;559.7063;234.03358;575.19678;546.16541;320.90332;140.88663;957.07202;48.141972;124.01843;39.223286;302.35587;356.89709;431.14206;NAN;325.52484;494.41052;865.30548;383.4082;446.01245;320.59781;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
308.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;89.923592;NAN;238.54424;33.893257;NAN;121.0098;168.30095;226.47194;NAN;NAN;362.8483;236.99258;NAN;NAN;NAN;13.094699;NAN;NAN;NAN;378.80399;592.55695;87.278526;46.974075;602.73895;NAN;NAN;NAN;NAN;NAN;NAN;404.75665;259.12613;419.73541;186.27597;177.12593;139.68233;720.56061;236.79996;105.39346;82.844498;124.56736;553.04071;224.79463;553.9447;524.43213;343.90652;148.59482;941.12927;49.994022;128.10046;35.383495;301.25128;361.10486;437.30603;NAN;287.36127;530.31268;835.00867;386.89349;430.20789;316.06564;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
309;NAN;NAN;NAN;NAN;NAN;NAN;NAN;97.849823;NAN;241.69418;34.035919;NAN;122.90362;173.9881;223.97867;NAN;NAN;380.94952;210.1071;NAN;NAN;NAN;13.087713;NAN;NAN;NAN;396.27927;597.10669;89.967377;45.369461;563.07294;NAN;NAN;NAN;NAN;NAN;NAN;431.0842;263.63254;429.6983;198.06111;191.17635;136.64778;715.30005;244.0498;98.887436;87.217247;114.1591;546.02094;217.95154;535.78638;499.60739;373.74423;153.7043;923.04578;51.842422;133.5332;32.036152;297.62677;363.92566;443.83978;NAN;251.14037;567.47925;803.72058;385.54776;414.50757;309.73178;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
309.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;105.60635;NAN;245.24928;33.962631;NAN;125.96729;179.17409;220.53436;NAN;NAN;397.49545;185.26016;NAN;NAN;NAN;12.972984;NAN;NAN;NAN;411.70233;600.50568;92.650612;43.389008;522.56805;NAN;NAN;NAN;NAN;NAN;NAN;457.6301;268.99875;437.03732;210.77432;206.153;132.95399;709.74133;250.96971;92.352798;91.007309;103.67388;538.52753;213.27902;520.67285;472.1777;409.96118;156.03857;903.0672;53.657616;140.39883;29.223831;291.2348;365.37262;449.737;NAN;217.08542;605.1745;771.87787;379.92783;398.7681;301.4216;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
310;NAN;NAN;NAN;NAN;NAN;NAN;NAN;113.19788;NAN;249.2587;33.738369;NAN;130.19659;183.78508;216.22964;NAN;NAN;412.2341;162.35712;NAN;NAN;NAN;12.71669;NAN;NAN;NAN;425.1431;602.6626;95.289917;41.61792;481.93967;NAN;NAN;NAN;NAN;NAN;NAN;484.24915;275.25839;441.5752;224.47592;222.07231;128.76971;703.59412;257.4805;85.857452;94.167;93.197227;530.44452;210.51903;508.5719;442.75665;451.83218;155.57095;881.44958;55.436028;148.77246;27.013861;282.00351;365.35004;454.27695;NAN;185.3817;642.39935;739.85089;370.84198;382.76892;291.32755;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
310.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;120.65187;NAN;253.75826;33.413685;NAN;135.5542;187.75117;211.25131;NAN;NAN;424.94849;141.26422;NAN;NAN;NAN;12.306818;NAN;NAN;NAN;436.75049;603.52917;97.825684;40.734585;441.7363;NAN;NAN;NAN;NAN;NAN;NAN;510.71634;282.32593;443.13321;239.16653;238.91678;124.31464;696.45911;263.552;79.55645;96.675781;82.971031;521.70923;209.40344;499.50134;412.05969;498.40118;152.4287;858.43365;57.206268;158.72179;25.475986;270.07327;363.66324;457.08392;NAN;156.19527;678.07489;707.98682;359.27139;366.21503;279.90613;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
311;NAN;NAN;NAN;NAN;NAN;NAN;NAN;128.00168;NAN;258.76776;33.018528;NAN;141.95415;191.00826;205.86176;NAN;NAN;435.46143;121.84431;NAN;NAN;NAN;11.751286;NAN;NAN;NAN;446.72247;603.10645;100.19514;41.433048;402.34958;NAN;NAN;NAN;NAN;NAN;NAN;536.74371;289.99484;441.54456;254.77208;256.60251;119.8304;687.90887;269.21741;73.65976;98.534149;73.384315;512.33154;209.68384;493.55377;380.87424;548.54797;146.87485;834.23834;59.030819;170.30307;24.661379;255.79926;360.06085;458.13568;NAN;129.68787;711.28998;676.66089;346.27264;348.75534;267.75555;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
311.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;135.26692;NAN;264.28806;32.559055;NAN;149.24985;193.49875;200.36757;NAN;NAN;443.63657;103.98693;NAN;NAN;NAN;11.073082;NAN;NAN;NAN;455.27594;601.44458;102.32309;44.354939;364.04416;NAN;NAN;NAN;NAN;NAN;NAN;562.00323;297.93997;436.67374;271.1377;274.95593;115.55797;677.56689;274.57578;68.404327;99.754829;64.938889;502.40665;211.15079;490.89557;350.02649;601.04108;139.2906;809.06464;61.006008;183.54066;24.589848;239.70784;354.28568;457.72385;NAN;106.03364;741.40723;646.289;332.88974;330.04669;255.4845;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
312;NAN;NAN;NAN;NAN;NAN;NAN;NAN;142.44185;NAN;270.30005;32.021126;NAN;157.22874;195.17323;195.08774;NAN;NAN;449.38208;87.618698;NAN;NAN;NAN;10.30389;NAN;NAN;NAN;462.59854;598.64209;104.14707;50.014179;326.99167;NAN;NAN;NAN;NAN;NAN;NAN;586.16858;305.74213;428.4458;288.04071;293.70526;111.70333;665.17969;279.78253;64.005669;100.35165;58.191101;492.11249;213.65547;491.73752;320.33063;654.5882;130.14636;783.10724;63.260258;198.40872;25.249149;222.44705;346.11401;456.38763;NAN;85.427788;768.17346;617.31445;320.07309;309.78925;243.6031;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
312.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;149.48293;NAN;276.76108;31.374672;NAN;165.6116;195.98897;190.31854;NAN;NAN;452.6405;72.709053;NAN;NAN;NAN;9.4808626;NAN;NAN;NAN;468.8179;594.83875;105.61141;58.744743;291.31711;NAN;NAN;NAN;NAN;NAN;NAN;608.95087;312.91415;416.86707;305.20856;312.48703;108.41878;650.65906;285.02551;60.601471;100.33231;53.678501;481.68011;217.1244;496.28445;292.55292;707.85944;119.96156;756.56317;65.953156;214.81345;26.598915;204.70975;335.40866;454.80212;NAN;68.084564;791.72717;590.16895;308.63824;287.78836;232.42793;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
313;NAN;NAN;NAN;NAN;NAN;NAN;NAN;156.30748;NAN;283.60373;30.582273;NAN;174.06181;195.90828;186.30212;NAN;NAN;453.38211;59.262081;NAN;NAN;NAN;8.6443815;NAN;NAN;NAN;473.98221;590.20966;106.67027;70.67926;257.14044;NAN;NAN;NAN;NAN;NAN;NAN;630.12262;318.93958;402.03891;322.35159;330.87317;105.80303;634.09894;290.49142;58.234669;99.697067;51.849438;471.37079;221.56599;504.66766;267.39603;759.51624;109.26367;729.63947;69.269783;232.58571;28.593557;187.15816;322.16547;453.67288;NAN;54.223026;812.50562;565.20599;299.22873;263.98459;222.0636;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
313.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;162.79712;NAN;290.73404;29.608339;NAN;182.20335;194.89694;183.20413;NAN;NAN;451.59204;47.307446;NAN;NAN;NAN;7.8402138;NAN;NAN;NAN;478.05255;584.95996;107.30009;85.752777;224.61667;NAN;NAN;NAN;NAN;NAN;NAN;649.5332;323.31195;384.16486;339.19934;348.41977;103.90214;615.76007;296.32867;56.840412;98.45665;52.99543;461.44754;227.05554;516.88379;245.49083;808.22522;98.555428;702.54736;73.412224;251.49033;31.198114;170.34985;306.53302;453.62601;NAN;44.039452;831.09778;542.63049;292.32278;238.47893;212.41455;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
314;NAN;NAN;NAN;NAN;NAN;NAN;NAN;168.8078;NAN;298.03067;28.426508;NAN;189.64586;192.92293;181.0981;NAN;NAN;447.25632;36.88752;NAN;NAN;NAN;7.1214905;NAN;NAN;NAN;480.90268;579.31781;107.52536;103.73;193.95918;NAN;NAN;NAN;NAN;NAN;NAN;667.10797;325.56842;363.55295;355.53436;364.7294;102.71172;596.02563;302.61472;56.263546;96.643677;57.201096;452.16257;233.7216;532.74701;227.39467;852.68396;88.280548;675.48541;78.588326;271.23264;34.38974;154.69701;288.79941;455.1055;NAN;37.684277;848.078;522.45453;288.26962;211.58215;203.2364;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
314.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;174.18164;NAN;305.34613;27.024513;NAN;196.01363;189.95657;179.96046;NAN;NAN;440.34491;28.040607;NAN;NAN;NAN;6.5488677;NAN;NAN;NAN;482.3389;573.5199;107.40913;124.26576;165.45096;NAN;NAN;NAN;NAN;NAN;NAN;682.82483;325.32568;340.60818;371.21881;379.50638;102.18655;575.33398;309.33374;56.28376;94.322563;64.317276;443.72421;241.71701;551.86029;213.59344;891.64435;78.798965;648.61151;84.997162;291.48019;38.154961;140.45717;269.38422;458.30869;NAN;35.241726;863.8548;504.48407;287.34756;183.83293;194.2108;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
315;NAN;NAN;NAN;NAN;NAN;NAN;NAN;178.76418;NAN;312.50903;25.408628;NAN;200.97496;185.9726;179.674;NAN;NAN;430.802;20.79257;NAN;NAN;NAN;6.1921263;NAN;NAN;NAN;482.12943;567.79126;107.04929;146.95667;139.42703;NAN;NAN;NAN;NAN;NAN;NAN;696.68481;322.31021;315.81485;386.21194;392.61267;102.24252;554.10181;316.37164;56.635635;91.590065;73.981369;436.28409;251.19612;573.59973;204.51588;923.94702;70.37114;622.01422;92.81662;311.8985;42.476654;127.73917;248.81821;463.14648;NAN;36.707024;878.55121;488.32587;289.81577;155.99435;185.0041;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
315.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;182.41953;NAN;319.32822;23.604759;NAN;204.26854;180.95459;180.03928;NAN;NAN;418.54663;15.153676;NAN;NAN;NAN;6.1300492;NAN;NAN;NAN;480.03281;562.32263;106.59209;171.37242;116.24916;NAN;NAN;NAN;NAN;NAN;NAN;708.67981;316.37024;289.71323;400.57391;404.09402;102.76242;532.65906;323.52911;57.063095;88.577187;85.654877;429.89514;262.29095;597.13184;200.54286;948.59003;63.164223;595.69147;102.19588;332.19162;47.320068;116.53699;227.69789;469.22736;NAN;41.970867;891.98651;473.4165;295.93219;128.99356;175.34163;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
316;NAN;NAN;NAN;NAN;NAN;NAN;NAN;185.04097;NAN;325.59882;21.656097;NAN;205.72336;174.9007;180.78935;NAN;NAN;403.48062;11.126056;NAN;NAN;NAN;6.4459023;NAN;NAN;NAN;475.83069;557.25604;106.23911;197.07719;96.276176;NAN;NAN;NAN;NAN;NAN;NAN;718.75635;307.47821;262.87726;414.44547;414.1825;103.5983;511.20297;330.54749;57.343262;85.453728;98.684753;424.48694;275.08237;621.44604;202.01535;964.77869;57.263042;569.54407;113.25073;352.14496;52.62027;106.79625;206.63171;475.88977;NAN;50.818115;903.70081;459.08267;305.95325;103.87601;165.05342;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
316.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;186.55821;NAN;331.10983;19.619225;NAN;205.26971;167.83052;181.61461;NAN;NAN;385.51355;8.7186842;NAN;NAN;NAN;7.2197032;NAN;NAN;NAN;469.36264;552.66827;106.23505;223.65073;79.82708;NAN;NAN;NAN;NAN;NAN;NAN;726.79272;295.71179;235.88995;428.01648;423.26642;104.59732;489.78568;337.14551;57.327511;82.408562;112.36597;419.85812;289.58569;645.40558;209.20946;971.99768;52.694241;543.3869;126.06335;371.64471;58.291039;98.471786;186.20621;482.2572;NAN;62.939304;913.08661;444.64386;320.14154;81.755089;154.10057;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
317;NAN;NAN;NAN;NAN;NAN;NAN;NAN;186.94092;NAN;335.65219;17.558844;NAN;202.94026;159.79172;182.18338;NAN;NAN;364.59915;7.9549494;NAN;NAN;NAN;8.5162258;NAN;NAN;NAN;460.55496;548.56671;106.83443;250.6696;67.159035;NAN;NAN;NAN;NAN;NAN;NAN;732.60199;281.23706;209.31303;441.48935;431.84109;105.61169;468.33167;343.05881;56.966938;79.637177;126.01643;415.6676;305.75397;667.80756;222.30972;970.08289;49.450439;516.974;140.68976;390.68628;64.225014;91.575912;166.94608;487.33481;NAN;77.943481;919.52704;429.48483;338.72141;63.716064;142.59244;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
317.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;186.19893;NAN;339.02875;15.542146;NAN;198.86093;150.86507;182.16553;NAN;NAN;340.77567;8.8799629;NAN;NAN;NAN;10.375719;NAN;NAN;NAN;449.4476;544.8905;108.27795;277.68179;58.448257;NAN;NAN;NAN;NAN;NAN;NAN;735.95551;264.30042;183.66492;455.04099;440.44202;106.50396;446.66864;348.07275;56.320621;77.318901;139.03514;411.47495;323.47174;687.45258;241.37544;959.27826;47.520435;490.04147;157.16821;409.36929;70.303299;86.192116;149.28618;490.09253;NAN;95.377792;922.57977;413.11087;361.84778;50.725288;130.78244;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
318;NAN;NAN;NAN;NAN;NAN;NAN;NAN;184.38173;NAN;341.06302;13.632284;NAN;193.23419;141.16733;181.25435;NAN;NAN;314.21222;11.560059;NAN;NAN;NAN;12.805652;NAN;NAN;NAN;436.20804;541.52026;110.75838;304.19543;53.771809;NAN;NAN;NAN;NAN;NAN;NAN;736.62469;245.21913;159.3996;468.78873;449.57339;107.15484;424.57297;352.04453;55.545132;75.588547;150.93324;406.78555;342.56668;703.21014;266.29807;940.25385;46.912083;462.36063;175.5276;427.85818;76.400856;82.477348;133.57231;489.56177;NAN;114.73823;922.08435;395.19427;389.56088;43.553646;119.04869;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
318.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;181.57332;NAN;341.60849;11.88252;NAN;186.31561;130.84961;179.18562;NAN;NAN;285.23874;16.073263;NAN;NAN;NAN;15.775126;NAN;NAN;NAN;421.13919;538.29443;114.40641;329.69196;53.110981;NAN;NAN;NAN;NAN;NAN;NAN;734.43896;224.37985;136.883;482.76938;459.64581;107.47436;401.81964;354.9075;54.865082;74.51445;161.36292;401.11298;362.81387;714.09674;296.77133;914.10699;47.663521;433.79004;195.79308;446.31628;82.395264;80.63961;120.02671;484.91199;NAN;135.49274;918.18585;375.59167;421.76379;42.727989;107.85806;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
319;NAN;NAN;NAN;NAN;NAN;NAN;NAN;177.88548;NAN;340.55466;10.331491;NAN;178.38795;120.09225;175.75259;NAN;NAN;254.36476;22.498138;NAN;NAN;NAN;19.21591;NAN;NAN;NAN;404.6694;535.03534;119.27778;353.63519;56.364758;NAN;NAN;NAN;NAN;NAN;NAN;729.35352;202.25746;116.38097;496.93362;470.93762;107.41168;378.22385;356.66193;54.53154;74.079567;170.13864;394.06525;383.96191;719.33044;332.26517;882.31689;49.845108;404.31659;217.98643;464.83667;88.178101;80.900116;108.74016;475.51984;NAN;157.09668;911.28333;354.3436;458.19965;48.510883;97.719498;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
319.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;173.45926;NAN;337.83115;9.0011406;NAN;169.73521;109.09576;170.82056;NAN;NAN;222.2829;30.885138;NAN;NAN;NAN;23.030933;NAN;NAN;NAN;387.33823;531.57605;125.35981;375.51114;63.355148;NAN;NAN;NAN;NAN;NAN;NAN;721.51794;179.42509;98.04805;511.15433;483.5939;106.95544;353.67178;357.35477;54.78709;74.178238;177.24362;385.40384;405.74155;718.37378;372.02509;846.64264;53.558899;374.06842;242.12036;483.39301;93.666084;83.450142;99.666298;461.02936;NAN;179.00116;901.94391;331.64398;498.44485;60.904308;89.153809;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
320;NAN;NAN;NAN;NAN;NAN;NAN;NAN;168.46315;NAN;333.41144;7.8968573;NAN;160.6194;98.068321;164.3331;NAN;NAN;189.85037;41.234665;NAN;NAN;NAN;27.107861;NAN;NAN;NAN;369.77411;527.78723;132.58095;394.88235;73.843376;NAN;NAN;NAN;NAN;NAN;NAN;711.3338;156.55507;81.933434;525.25171;497.64825;106.12753;328.13974;357.05368;55.831066;74.627823;182.81995;375.08618;427.86032;710.96875;415.0885;808.99371;58.943588;343.30356;268.18576;501.80557;98.813217;88.403389;92.631859;441.40189;NAN;200.6671;890.81274;307.79398;541.90564;79.657837;82.656586;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
320.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;163.09038;NAN;327.31329;7.0093508;NAN;151.26297;87.211952;156.31642;NAN;NAN;158.05196;53.473553;NAN;NAN;NAN;31.333797;NAN;NAN;NAN;352.65036;523.59991;140.82945;411.44128;87.549072;NAN;NAN;NAN;NAN;NAN;NAN;699.47961;134.42076;67.983131;539.0246;513.06769;104.98474;301.69388;355.82315;57.800896;75.188042;187.15753;363.29013;449.99265;697.15302;460.31631;771.25806;66.172203;312.37457;296.13245;519.7179;103.61691;95.753616;87.362518;416.94452;NAN;221.58293;878.5152;283.1676;587.8313;104.32162;78.655624;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
321;NAN;NAN;NAN;NAN;NAN;NAN;NAN;157.55324;NAN;319.59872;6.3171582;NAN;141.83948;76.711304;146.87933;NAN;NAN;127.95134;67.434326;NAN;NAN;NAN;35.608894;NAN;NAN;NAN;336.64441;519.02289;149.98843;425.05234;104.15952;NAN;NAN;NAN;NAN;NAN;NAN;686.90314;113.89413;56.063133;552.27533;529.79498;103.60941;274.49268;353.70813;60.756943;75.598167;190.66426;350.39886;471.79041;677.2608;506.44571;735.14056;75.440758;281.6875;325.84387;536.60803;108.11278;105.34286;83.525139;388.31155;NAN;241.28258;865.56403;258.19562;635.33765;134.28294;77.496796;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
321.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;152.07343;NAN;310.37576;5.791419;NAN;132.47156;66.724281;136.20622;NAN;NAN;100.63374;82.847847;NAN;NAN;NAN;39.855755;NAN;NAN;NAN;322.40231;514.14709;159.96565;435.77191;123.3324;NAN;NAN;NAN;NAN;NAN;NAN;674.77313;95.927994;45.987427;564.82819;547.79456;102.09892;246.77486;350.7254;64.703606;75.618599;193.8363;336.97235;492.88794;651.91986;552.14886;702.01398;86.972992;251.65721;357.11627;551.8233;112.37077;116.84632;80.776924;356.47009;NAN;259.3634;852.26868;233.33728;683.43878;168.83095;79.433006;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
322;NAN;NAN;NAN;NAN;NAN;NAN;NAN;146.87283;NAN;299.80084;5.4023538;NAN;123.23639;57.377636;124.54972;NAN;NAN;77.152992;99.342514;NAN;NAN;NAN;44.021725;NAN;NAN;NAN;310.48819;509.14444;170.7386;443.81967;144.68552;NAN;NAN;NAN;NAN;NAN;NAN;664.40784;81.530769;37.555496;576.54016;567.07837;100.53162;218.85268;346.86572;69.595734;75.062538;197.21582;323.70416;512.91693;622.02155;596.08221;672.79919;101.0195;222.66988;389.64774;564.63068;116.48591;129.78755;78.794838;322.65787;NAN;275.50125;838.73993;209.07674;731.0849;207.19252;84.62011;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
322.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;142.15732;NAN;288.07892;5.1239944;NAN;114.17307;48.76379;112.21415;NAN;NAN;58.472733;116.46093;NAN;NAN;NAN;48.076248;NAN;NAN;NAN;301.34808;504.24792;182.35992;449.52502;167.7868;NAN;NAN;NAN;NAN;NAN;NAN;657.16504;71.71656;30.581427;587.29614;587.70599;98.944939;191.09673;342.1011;75.356056;73.820518;201.34747;311.35245;531.52014;588.6792;636.94751;647.86365;117.85146;195.05106;423.04568;574.29083;120.5679;143.56738;77.32003;288.29855;NAN;289.46176;824.88306;185.92723;777.21802;248.57281;93.098381;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
323;NAN;NAN;NAN;NAN;NAN;NAN;NAN;138.10271;NAN;275.46774;4.9419274;NAN;105.29364;40.942802;99.535896;NAN;NAN;45.423763;133.67928;NAN;NAN;NAN;51.99984;NAN;NAN;NAN;295.27975;499.72739;194.97182;453.26556;192.14206;NAN;NAN;NAN;NAN;NAN;NAN;654.31763;67.455475;24.912243;597.00281;609.76013;97.33152;163.92317;336.39859;81.907936;71.874001;206.74068;300.68698;548.36188;553.16742;673.55011;627.00793;137.74307;169.05508;456.84467;580.1449;124.7415;157.50368;76.189117;254.92299;NAN;301.10278;810.41168;164.42703;820.8092;292.14664;104.82584;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
323.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;134.83891;NAN;262.27881;4.8590479;NAN;96.595261;33.946705;86.865471;NAN;NAN;38.667358;150.43652;NAN;NAN;NAN;55.771938;NAN;NAN;NAN;292.41315;495.86203;208.80978;455.38678;217.19382;NAN;NAN;NAN;NAN;NAN;NAN;656.93304;69.607079;20.434694;605.58087;633.3089;95.639053;137.78102;329.73544;89.197334;69.302711;213.83908;292.44119;563.12268;516.85461;704.8465;609.49133;160.94676;144.86606;490.5383;581.67725;129.13762;170.87328;75.327751;224.07852;NAN;310.36176;794.89178;145.14517;860.89929;337.04837;119.68863;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
324;NAN;NAN;NAN;NAN;NAN;NAN;NAN;132.43683;NAN;248.87552;4.8990579;NAN;88.071739;27.785376;74.543915;NAN;NAN;38.667187;166.16672;NAN;NAN;NAN;59.35664;NAN;NAN;NAN;292.70279;492.91302;224.1871;456.12573;242.32881;NAN;NAN;NAN;NAN;NAN;NAN;665.7663;78.856773;17.068035;612.96204;658.36188;93.776825;113.13447;322.11438;97.212112;66.276535;222.99062;287.28241;575.49683;481.14001;729.979;594.13837;187.64194;122.60807;523.61823;578.55212;133.87964;182.96642;74.728226;197.23773;NAN;317.24667;777.80798;128.68437;896.6557;382.40021;137.52217;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
324.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;130.89561;NAN;235.66891;5.1086349;NAN;79.723518;22.453072;62.883572;NAN;NAN;45.66824;180.32516;NAN;NAN;NAN;62.688816;NAN;NAN;NAN;295.94098;491.09244;241.44026;455.59329;266.90317;NAN;NAN;NAN;NAN;NAN;NAN;681.17474;95.657089;14.750699;619.09784;684.82312;91.63456;90.439629;313.57663;105.9851;63.029171;234.4313;285.76456;585.17358;447.3895;748.29712;579.48108;217.87834;102.36257;555.60992;570.63812;139.0744;193.14967;74.427483;175.70587;NAN;321.83002;758.66644;115.66463;927.42548;427.32623;158.13257;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
325;NAN;NAN;NAN;NAN;NAN;NAN;NAN;130.13852;NAN;223.1069;5.5579166;NAN;71.564293;17.933878;52.148247;NAN;NAN;59.680084;192.41505;NAN;NAN;NAN;65.670181;NAN;NAN;NAN;301.78256;490.53287;260.89349;453.77689;290.27365;NAN;NAN;NAN;NAN;NAN;NAN;703.07056;120.18945;13.4175;623.9823;712.47131;89.102379;70.106148;304.21405;115.56925;59.811848;248.29405;288.29596;591.81964;416.85596;759.383;563.93085;251.5071;84.18399;586.10431;558.01379;144.7997;200.90579;74.467758;160.53127;NAN;324.23413;737.07025;106.67777;952.77185;470.9707;181.29623;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
325.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;130.01581;NAN;211.65811;6.3386483;NAN;63.624477;14.20571;42.538399;NAN;NAN;80.467323;202.01224;NAN;NAN;NAN;68.172455;NAN;NAN;NAN;309.7738;491.25824;282.82812;450.57434;311.84415;NAN;NAN;NAN;NAN;NAN;NAN;730.90643;152.33902;12.977775;627.68903;740.95221;86.096375;52.461811;294.1767;126.00899;56.858959;264.62277;295.09802;595.06781;390.61676;763.06213;545.97003;288.13275;68.113106;614.78052;540.95172;151.0968;205.87016;74.869583;152.41716;NAN;324.61249;712.79132;102.21933;972.48889;512.52637;206.75757;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
326;NAN;NAN;NAN;NAN;NAN;NAN;NAN;130.31198;NAN;201.79088;7.5567265;NAN;55.951027;11.242384;34.179604;NAN;NAN;107.54409;208.78947;NAN;NAN;NAN;70.046631;NAN;NAN;NAN;319.39124;493.17188;307.46085;445.8461;331.11508;NAN;NAN;NAN;NAN;NAN;NAN;763.69537;191.69199;13.297342;630.40363;769.80219;82.578712;37.712749;283.67572;137.29347;54.356842;283.39807;306.16251;594.50433;369.51022;759.42139;524.31506;327.07999;54.185123;641.4126;519.90356;157.96837;207.87561;75.597511;151.67348;NAN;323.12836;685.78333;102.62051;986.59149;551.30054;234.20277;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
326.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;130.76297;NAN;193.94658;9.3238411;NAN;48.604725;9.0145359;27.122604;NAN;NAN;140.18454;212.5341;NAN;NAN;NAN;71.139557;NAN;NAN;NAN;330.08426;496.04904;334.93936;439.50644;347.73657;NAN;NAN;NAN;NAN;NAN;NAN;800.05963;237.54468;NAN;632.45886;798.48389;78.599251;25.931709;272.98535;149.31068;52.421963;304.55432;321.2262;589.68884;354.09708;748.78687;498.05789;367.39484;42.43132;665.85815;495.4603;165.39174;206.96477;76.565895;158.1725;NAN;319.94211;656.20068;108.00539;995.30432;586.78479;263.24326;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
327;NAN;NAN;NAN;NAN;NAN;NAN;NAN;131.07808;NAN;188.50897;11.747049;NAN;41.654991;7.489017;21.343151;NAN;NAN;177.44487;213.1586;NAN;NAN;NAN;71.312096;NAN;NAN;NAN;341.32034;499.54846;365.32944;431.59747;361.56192;NAN;NAN;NAN;NAN;NAN;NAN;838.30988;288.93652;NAN;634.35339;826.44983;74.300552;17.050974;262.43808;161.82941;51.109093;328.0094;339.75314;580.19116;344.63455;731.70386;466.76093;407.87231;32.869362;688.03888;468.32574;173.32683;203.38957;77.644737;171.3589;NAN;315.20395;624.40186;118.23606;999;618.68176;293.4017;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
327.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;130.96642;NAN;185.77477;14.917514;NAN;35.174244;6.6276126;16.75304;NAN;NAN;218.19682;210.70702;NAN;NAN;NAN;70.460892;NAN;NAN;NAN;352.62592;503.23358;398.6171;422.34424;372.67813;NAN;NAN;NAN;NAN;NAN;NAN;876.54095;344.70956;NAN;636.74524;853.19983;69.912743;10.867488;252.41336;174.50113;50.4263;353.66965;360.96164;565.63586;341.07901;708.90436;430.50504;447.1337;25.492828;707.90717;439.2804;181.72832;197.57082;78.684654;190.26605;NAN;309.05743;590.95001;132.87355;998.13403;646.93616;324.11615;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
328;NAN;NAN;NAN;NAN;NAN;NAN;NAN;130.16623;NAN;185.92296;18.898838;NAN;29.232143;6.3865361;13.216775;NAN;NAN;261.17715;205.35078;NAN;NAN;NAN;68.537827;NAN;NAN;NAN;363.62015;506.60535;434.69727;412.18246;381.40701;NAN;NAN;NAN;NAN;NAN;NAN;912.73438;403.56082;NAN;640.41675;878.32446;65.738213;7.0636878;243.32141;186.88763;50.354813;381.40027;383.86157;545.7713;343.10861;681.25946;389.88678;483.72205;20.262461;725.40881;409.1413;190.55551;190.04688;79.573135;213.58299;NAN;301.6459;556.55756;151.17397;993.16211;671.72583;354.76221;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
328.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;128.4688;NAN;188.9928;23.716545;NAN;23.889912;6.716454;10.56803;NAN;NAN;305.04895;197.37422;NAN;NAN;NAN;65.559761;NAN;NAN;NAN;374.03751;509.14572;473.37946;401.74417;388.2865;NAN;NAN;NAN;NAN;NAN;NAN;944.86932;464.09213;NAN;646.21521;901.52563;62.127876;5.2464433;235.57739;198.50771;50.870041;411.00076;407.32294;520.53979;350.17902;649.73804;345.97653;516.21405;17.101269;740.4502;378.69824;199.78023;181.41594;80.262199;239.73026;456.3465;293.1348;522.00256;172.12332;984.48431;693.39673;384.69031;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
329;NAN;NAN;NAN;NAN;NAN;NAN;NAN;125.73717;NAN;194.8663;29.349911;NAN;19.196348;7.5637655;8.627923;NAN;NAN;348.46973;187.15936;NAN;NAN;NAN;61.612495;NAN;NAN;NAN;383.73672;510.36627;514.38013;391.77756;394.02307;NAN;NAN;NAN;NAN;NAN;NAN;971.03284;524.86206;NAN;654.96936;922.61047;59.440842;4.9933863;229.57338;208.89835;51.96159;442.16888;430.17297;490.17761;361.5817;615.35626;300.22507;543.34668;15.896799;752.87524;348.66519;209.38203;172.28525;80.791397;266.95078;442.90067;283.72836;488.02338;194.51402;972.40356;712.41339;413.26959;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
329.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;121.92191;NAN;203.26215;35.727875;NAN;15.184782;8.8720827;7.2254157;NAN;NAN;390.16458;175.15852;NAN;NAN;NAN;56.847633;NAN;NAN;NAN;392.69769;509.85309;557.32245;383.03592;399.41071;NAN;NAN;NAN;NAN;NAN;NAN;989.53168;584.42163;NAN;667.39355;941.46259;58.01202;5.8994846;225.64842;217.66771;53.639927;474.47415;451.2822;455.25684;376.51654;579.13251;254.3329;564.12946;16.503809;762.45892;319.65366;219.34554;163.21588;81.296104;293.4183;426.24887;273.68524;455.22952;217.03827;957.11365;729.28271;439.95782;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
330;NAN;NAN;NAN;NAN;NAN;NAN;NAN;117.06539;NAN;213.74216;42.730923;NAN;11.871116;10.583175;6.2113519;NAN;NAN;428.9921;161.86925;NAN;NAN;NAN;51.470917;NAN;NAN;NAN;401.01025;507.30591;601.72607;376.16763;405.24069;NAN;NAN;NAN;NAN;NAN;NAN;999;641.33679;NAN;684.00128;957.99597;58.113804;7.6198997;224.06435;224.53804;55.941456;507.34348;469.65619;416.67419;394.16415;542.03998;210.09813;577.92883;18.74954;768.91931;292.15378;229.66014;154.68013;81.988754;317.36578;406.66513;263.32538;424.06033;238.39815;938.6944;744.45264;464.35822;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
330.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;111.29783;NAN;225.72876;50.197544;NAN;9.252346;12.638909;5.4707756;NAN;NAN;463.99655;147.80205;NAN;NAN;NAN;45.725395;NAN;NAN;NAN;408.84003;502.55801;647.00537;371.61978;412.21805;NAN;NAN;NAN;NAN;NAN;NAN;998.48474;694.2121;NAN;705.02832;972.09943;59.945278;9.895896;224.99687;229.38371;58.914684;540.078;484.51831;375.5835;413.741;504.96216;169.25072;584.49982;22.438732;771.94202;266.52103;240.31058;147.02328;83.131416;337.22171;384.52835;253.02505;394.73676;257.42606;917.13519;758.26825;486.24139;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
331;NAN;NAN;NAN;NAN;NAN;NAN;NAN;104.82396;NAN;238.534;57.933327;NAN;7.3076844;14.983889;4.9303541;NAN;NAN;494.43994;133.44588;NAN;NAN;NAN;39.872063;NAN;NAN;NAN;416.39282;495.58096;692.47168;369.58316;420.87979;NAN;NAN;NAN;NAN;NAN;NAN;987.51184;741.71454;NAN;730.38202;983.58899;63.625397;12.574134;228.54108;232.2356;62.612953;571.88641;495.34186;333.31631;434.53113;468.6586;133.3031;583.96008;27.362421;771.21436;242.98512;251.26529;140.44722;84.986916;351.72064;360.33356;243.2094;367.23636;273.19485;892.36633;770.89099;505.57526;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
331.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;97.901192;NAN;251.40015;65.72612;NAN;6.0005345;17.567799;4.5588503;NAN;NAN;519.81006;119.2401;NAN;NAN;NAN;34.170567;NAN;NAN;NAN;423.88766;486.46994;737.34271;369.96725;431.53333;NAN;NAN;NAN;NAN;NAN;NAN;966.12616;782.60687;NAN;759.62006;992.17969;69.196304;15.607073;234.73001;233.27121;67.084686;601.94849;501.84085;291.26334;455.90674;433.74286;103.43591;576.73822;33.306061;766.46796;221.67146;262.47253;135.00685;87.770821;359.97171;334.69247;234.32584;341.35132;285.08087;864.28986;782.28284;522.51086;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
332;NAN;NAN;NAN;NAN;NAN;NAN;NAN;90.813271;NAN;263.54761;73.360916;NAN;5.2815738;20.348179;4.3647828;NAN;NAN;539.815;105.55412;NAN;NAN;NAN;28.860998;NAN;NAN;NAN;431.5177;475.41931;780.77264;372.41617;444.22498;NAN;NAN;NAN;NAN;NAN;NAN;934.90179;815.78833;NAN;791.95862;997.47858;76.61618;19.047939;243.56216;232.76668;72.356346;629.47034;503.93594;250.75864;477.30429;400.66147;80.408714;563.47955;40.057114;757.52313;202.61186;273.85852;130.62648;91.595245;361.51019;308.30875;226.81082;316.79987;292.79239;832.82281;792.22266;537.32507;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
332.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;83.842308;NAN;274.22543;80.632843;NAN;5.0901766;23.291451;4.3862677;NAN;NAN;554.35297;92.678963;NAN;NAN;NAN;24.148146;NAN;NAN;NAN;439.42004;462.67712;821.88403;376.36896;458.73578;NAN;NAN;NAN;NAN;NAN;NAN;894.9032;840.34344;NAN;826.30548;999;85.766823;23.027872;255.02924;231.03743;78.416039;653.74829;501.70029;212.97119;498.18475;369.69528;64.494133;544.94928;47.406532;744.32965;185.78954;285.3349;127.13706;96.458427;356.28625;281.92776;221.04967;293.31226;296.35507;797.94714;800.35406;550.33618;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
333;NAN;NAN;NAN;NAN;NAN;NAN;NAN;77.245689;NAN;282.76535;87.360741;NAN;5.3563242;26.375153;4.6802855;NAN;NAN;563.47699;80.821564;NAN;NAN;NAN;20.190107;NAN;NAN;NAN;447.65182;448.4985;859.83087;381.15927;474.60626;NAN;NAN;NAN;NAN;NAN;NAN;847.6084;855.61646;NAN;861.31873;996.20227;96.471024;27.729364;269.14102;228.39162;85.203125;674.21912;495.31406;178.82538;517.98047;340.97092;55.484402;521.94543;55.152775;726.99084;171.19206;296.81613;124.31856;102.24385;344.63144;256.27539;217.3325;270.69666;296.04446;759.72931;806.24719;561.83081;NAN;770.83813;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
333.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;71.237663;NAN;288.62814;93.3955;NAN;6.0019202;29.589016;5.3121562;NAN;NAN;567.35504;70.110992;NAN;NAN;NAN;17.093161;NAN;NAN;NAN;456.17465;433.1069;893.87091;386.11609;491.18884;NAN;NAN;NAN;NAN;NAN;NAN;794.8017;861.27924;NAN;895.48193;988.54053;108.50261;33.362587;285.93314;225.09538;92.610046;690.48492;485.04361;148.95213;536.05286;314.48404;52.717876;495.23483;63.102261;705.77454;158.83159;308.22723;121.94277;108.73352;327.20505;231.99043;215.80708;248.86835;292.31439;718.33472;809.46912;571.97021;NAN;805.37225;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
334;NAN;NAN;NAN;NAN;NAN;NAN;NAN;65.97802;NAN;291.44034;98.623772;NAN;6.9422083;32.93544;6.3411517;NAN;NAN;566.23669;60.611797;NAN;NAN;NAN;14.911014;NAN;NAN;NAN;464.85291;416.67111;923.42578;390.66104;507.71756;NAN;NAN;NAN;NAN;NAN;NAN;738.44232;857.39966;NAN;927.18744;975.53033;121.59443;40.143486;305.45529;221.3532;100.49741;702.30902;471.24799;123.68797;551.68372;290.13156;55.170494;465.50995;71.069679;681.10529;148.75917;319.51065;119.81239;115.63593;304.92279;209.58777;216.45343;227.85114;285.71045;674.0481;809.66791;580.73413;NAN;834.37634;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
334.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;61.566372;NAN;291.01819;102.96931;NAN;8.0875626;36.429417;7.8141456;NAN;NAN;560.42725;52.332985;NAN;NAN;NAN;13.647143;NAN;NAN;NAN;473.46567;399.29727;948.1087;394.41711;523.38922;NAN;NAN;NAN;NAN;NAN;NAN;680.52289;844.47272;NAN;954.82574;956.80707;135.44403;48.272087;327.74042;217.31697;108.70802;709.59021;454.37576;103.1006;564.09753;267.74643;61.575787;433.37607;78.880089;653.53436;141.06456;330.63376;117.80502;122.61932;278.87109;189.42865;219.08607;207.82144;276.78757;627.28064;806.6391;587.90045;NAN;856.52533;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
335;NAN;NAN;NAN;NAN;NAN;NAN;NAN;58.045326;NAN;287.37408;106.3901;NAN;9.3454456;40.097176;9.7556553;NAN;NAN;550.26703;45.239315;NAN;NAN;NAN;13.264804;NAN;NAN;NAN;481.72443;381.03839;967.75275;397.26578;537.43915;NAN;NAN;NAN;NAN;NAN;NAN;622.93384;823.42712;NAN;976.87201;932.17883;149.71671;57.908367;352.75909;213.09418;117.07355;712.32269;434.97687;87.051743;572.50189;247.14555;70.564735;399.35373;86.36908;623.69647;135.85826;341.58374;115.88818;129.34103;250.23341;171.71867;223.37587;189.07356;266.04037;578.57642;800.35602;593.05701;NAN;871.50549;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
335.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;55.409599;NAN;280.70584;108.87342;NAN;10.622823;43.973137;12.163155;NAN;NAN;536.11835;39.262314;NAN;NAN;NAN;13.69969;NAN;NAN;NAN;489.29404;361.91217;982.39868;399.35831;549.20142;NAN;NAN;NAN;NAN;NAN;NAN;567.34106;795.58118;NAN;991.96967;901.6532;164.05687;69.164879;380.36661;208.77373;125.43276;710.55316;413.70999;75.276138;576.15973;228.17039;80.808197;363.91846;93.383804;592.25787;133.24348;352.35605;114.13127;135.49623;220.22514;156.52348;228.88577;171.98207;253.85251;528.61072;790.99048;595.64215;NAN;879.84265;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
336;NAN;NAN;NAN;NAN;NAN;NAN;NAN;53.61504;NAN;271.37259;110.42653;NAN;11.829212;48.095196;15.00426;NAN;NAN;518.35876;34.307995;NAN;NAN;NAN;14.871643;NAN;NAN;NAN;495.81607;341.93573;992.25409;401.06033;558.14758;NAN;NAN;NAN;NAN;NAN;NAN;515.09662;762.55774;NAN;999;865.44543;178.09926;82.101105;410.25763;204.45374;133.62914;704.35419;391.31006;67.449692;574.45868;210.74022;91.127777;327.54822;99.786369;559.8656;133.29488;362.94415;112.71652;140.82993;190.05775;143.80545;235.11658;156.92535;240.48894;478.16736;778.90948;594.99188;NAN;882.63446;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
336.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;52.592518;NAN;259.85751;111.06991;NAN;12.880709;52.498802;18.218306;NAN;NAN;497.38251;30.262285;NAN;NAN;NAN;16.697378;NAN;NAN;NAN;500.93179;321.15411;997.65491;402.87119;563.91449;NAN;NAN;NAN;NAN;NAN;NAN;467.17969;726.15936;NAN;997.15063;823.95795;191.51056;96.737923;441.94681;200.2348;141.52335;693.80554;368.54071;63.25972;566.9931;194.85039;100.57079;290.76807;105.45892;527.09998;136.0228;373.3378;111.92387;145.16972;160.88597;133.46135;241.55914;144.21207;226.13608;428.12509;764.63861;590.42261;NAN;881.24359;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
337;NAN;NAN;NAN;NAN;NAN;NAN;NAN;52.258881;NAN;246.72279;110.83076;NAN;13.704099;57.208961;21.716234;NAN;NAN;473.60172;26.998127;NAN;NAN;NAN;19.097382;NAN;NAN;NAN;504.30453;299.66843;999;405.32983;566.30817;NAN;NAN;NAN;NAN;NAN;NAN;424.17886;688.22772;NAN;985.96387;777.76331;204.00607;113.06136;474.77588;196.23134;149.00203;679.02557;346.12131;62.437008;553.61743;180.56293;108.44637;254.17888;110.30671;494.44565;141.37404;383.51151;112.10648;148.42632;133.78055;125.35951;247.74228;134.04538;210.93289;379.40952;748.80261;581.30737;NAN;877.00208;756.47583;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
337.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;52.527924;NAN;232.56435;109.74013;NAN;14.241872;62.231133;25.386904;NAN;NAN;447.4483;24.382717;NAN;NAN;NAN;22.003288;NAN;NAN;NAN;505.64282;277.65121;996.69;408.90866;565.29095;NAN;NAN;NAN;NAN;NAN;NAN;386.31036;650.5174;NAN;965.36725;727.57367;215.37216;131.02881;507.95828;192.55852;155.98756;660.21155;324.66019;64.75531;534.48236;167.97054;114.32572;218.46214;114.26311;462.27628;149.22606;393.42126;113.63578;150.57726;109.69929;119.37796;253.26561;126.49303;195.01201;332.94971;732.0766;567.16925;NAN;870.98199;735.33411;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
338;NAN;NAN;NAN;NAN;NAN;NAN;NAN;53.320023;NAN;217.966;107.83252;NAN;14.456738;67.542908;29.104063;NAN;NAN;419.36893;22.282606;NAN;NAN;NAN;25.363798;NAN;NAN;NAN;504.72122;255.34662;991.07098;413.92889;560.95703;NAN;NAN;NAN;NAN;NAN;NAN;353.46408;614.57166;NAN;935.68188;674.20691;225.48611;150.56807;540.65735;189.30647;162.43443;637.67365;304.57727;70.012436;510.02853;157.14291;118.01429;184.34724;117.2953;430.85349;159.40593;403.00891;116.8315;151.65047;89.471222;115.42316;257.82071;121.46275;178.54109;289.60095;715.11035;547.74884;NAN;863.83942;718.92981;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
338.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;54.567467;NAN;203.46405;105.14848;NAN;14.335606;73.08622;32.732212;NAN;NAN;389.82449;20.56588;NAN;NAN;NAN;29.143503;NAN;NAN;NAN;501.39157;233.05824;982.40363;420.49576;553.50653;NAN;NAN;NAN;NAN;NAN;NAN;325.27213;581.62408;NAN;897.60822;618.55859;234.32401;171.58612;572.07898;186.52058;168.32545;611.87903;286.05396;78.002411;480.95377;148.0827;119.50153;152.55659;119.40767;400.3418;171.68147;412.20709;121.90532;151.70039;73.760483;113.43095;261.203;118.70795;161.75798;250.08948;698.44415;523.06012;NAN;855.77765;708.56519;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
339;NAN;NAN;NAN;NAN;NAN;NAN;NAN;56.218384;NAN;189.51765;101.73804;NAN;13.893165;78.762054;36.134159;NAN;NAN;359.28162;19.11075;NAN;NAN;NAN;33.321014;NAN;NAN;NAN;495.59521;211.123;970.84473;428.44449;543.21265;NAN;NAN;NAN;NAN;NAN;NAN;301.18668;552.5415;NAN;852.18341;561.57587;241.94313;193.96986;601.56708;184.19662;173.6673;583.45935;269.01407;88.519028;448.13815;140.68507;118.89673;123.76237;120.64486;370.8309;185.76524;420.9353;128.92206;150.7905;63.030071;113.35265;263.30518;117.86008;144.98067;214.9606;682.48663;493.4057;NAN;846.5968;704.81677;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
339.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;58.238773;NAN;176.49266;97.666046;NAN;13.173833;84.428131;39.179302;NAN;NAN;328.20767;17.812063;NAN;NAN;NAN;37.88356;NAN;NAN;NAN;487.36725;189.88368;956.45551;437.31848;530.37964;NAN;NAN;NAN;NAN;NAN;NAN;280.56476;527.80389;NAN;800.71588;504.22903;248.46353;217.58777;628.67493;182.26849;178.4696;553.18982;253.13556;101.33276;412.56738;134.71803;116.3692;98.534904;121.08943;342.36374;201.3298;429.10519;137.76468;148.99141;57.498993;115.12418;264.10538;118.47882;128.59055;184.55447;667.48328;459.38052;NAN;835.82928;707.50995;680.40125;NAN;NAN;NAN;NAN;NAN;NAN;NAN
340;NAN;NAN;NAN;NAN;NAN;NAN;NAN;60.612484;NAN;164.65544;93.017784;NAN;12.251664;89.900627;41.749538;NAN;NAN;297.06735;16.591093;NAN;NAN;NAN;42.819107;NAN;NAN;NAN;476.84247;169.66161;939.23682;446.39261;515.31067;NAN;NAN;NAN;NAN;NAN;NAN;262.74533;507.51685;NAN;744.70563;447.48502;254.01665;242.28879;653.20221;180.61237;182.72995;521.92279;237.92947;116.17819;375.25089;129.82973;112.10439;77.302803;120.85685;314.96341;218.01003;436.62637;148.13167;146.3759;57.125637;118.64491;263.64627;120.12645;113.00465;158.99422;653.49664;421.83725;NAN;822.91614;715.802;730.76526;NAN;NAN;NAN;NAN;NAN;NAN;NAN
340.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;63.340984;NAN;154.17435;87.903069;NAN;11.227407;94.962791;43.746174;NAN;NAN;266.32047;15.399802;NAN;NAN;NAN;48.109856;NAN;NAN;NAN;464.24878;150.72498;919.17822;454.74899;498.2919;NAN;NAN;NAN;NAN;NAN;NAN;247.10487;491.46475;NAN;685.74664;392.26968;258.71835;267.90039;675.19379;179.07886;186.40974;490.5004;222.87094;132.73534;337.14774;125.57645;106.28728;60.317329;120.0859;288.65005;235.41302;443.39957;159.56432;143.04411;61.628376;123.76241;262.01331;122.37862;98.639908;138.21123;640.44604;381.81363;NAN;807.35791;728.34943;779.28571;NAN;NAN;NAN;NAN;NAN;NAN;NAN
341;NAN;NAN;NAN;NAN;NAN;NAN;NAN;66.442116;NAN;145.12712;82.456955;NAN;10.223828;99.378624;45.095394;NAN;NAN;236.41728;14.221424;NAN;NAN;NAN;53.727779;NAN;NAN;NAN;449.90143;133.27007;896.32959;461.3862;479.57794;NAN;NAN;NAN;NAN;NAN;NAN;233.09819;479.18188;NAN;625.43781;339.44461;262.63358;294.22968;694.89233;177.52898;189.43367;459.65637;207.52017;150.64723;299.11722;121.47244;99.104927;47.631409;118.92879;263.45154;253.13396;449.31317;171.5034;139.12984;70.515099;130.26665;259.32657;124.8399;85.874733;121.96732;628.10876;340.47925;NAN;788.81781;743.51666;824.21515;NAN;NAN;NAN;NAN;NAN;NAN;NAN
341.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;69.944267;NAN;137.51169;76.840088;NAN;9.3788719;102.91181;45.752819;NAN;NAN;207.79179;13.065184;NAN;NAN;NAN;59.632668;NAN;NAN;NAN;434.20447;117.41491;870.8454;465.32968;459.39532;NAN;NAN;NAN;NAN;NAN;NAN;220.28488;470.03421;NAN;565.29425;289.77487;265.75604;321.07498;712.65204;175.86522;191.70396;429.92615;191.61136;169.53012;261.90353;117.06149;90.772758;39.105442;117.54028;239.4077;270.77585;454.23679;183.35684;134.79189;83.125237;137.90976;255.73183;127.19023;75.014763;109.89135;616.16962;299.0629;NAN;767.19867;759.5921;864.42981;NAN;NAN;NAN;NAN;NAN;NAN;NAN
342;NAN;NAN;NAN;NAN;NAN;NAN;NAN;73.876503;NAN;131.25911;71.233833;NAN;8.8368406;105.34818;45.706493;NAN;NAN;180.85753;11.960084;NAN;NAN;NAN;65.771873;NAN;NAN;NAN;417.63846;103.20745;843.02563;465.75272;437.9584;NAN;NAN;NAN;NAN;NAN;NAN;208.33774;463.29111;NAN;506.67114;243.90321;267.99969;348.24286;728.82965;174.04555;193.12601;401.57056;175.11026;189.0014;226.12831;111.97749;81.560326;34.410038;116.06733;216.57176;287.94214;458.01935;194.5647;130.20201;98.706223;146.43974;251.39792;129.23189;66.269516;101.52651;604.24939;258.76395;NAN;742.66833;775.00055;899.35614;NAN;NAN;NAN;NAN;NAN;NAN;NAN
342.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;78.25869;NAN;126.24543;65.830818;NAN;8.7376804;106.51945;44.978516;NAN;NAN;155.99405;10.94647;NAN;NAN;NAN;72.079483;NAN;NAN;NAN;400.74487;90.631172;813.31677;462.08038;415.48392;NAN;NAN;NAN;NAN;NAN;NAN;197.03059;458.18475;NAN;450.70416;202.32675;269.21753;375.56656;743.67566;172.07536;193.63049;374.5636;158.22406;208.70352;192.30008;105.99824;71.807022;33.057056;114.63869;195.00755;304.25912;460.49527;204.67235;125.55237;116.47266;155.63141;246.51755;130.92874;59.741344;96.391029;591.94458;220.67786;NAN;715.62091;788.46704;928.83295;NAN;NAN;NAN;NAN;NAN;NAN;NAN
343;NAN;NAN;NAN;NAN;NAN;NAN;NAN;83.091927;NAN;122.30575;60.821869;NAN;9.2057142;106.32578;43.624962;NAN;NAN;133.5298;10.062176;NAN;NAN;NAN;78.478584;NAN;NAN;NAN;384.10385;79.616989;782.28564;454.04474;392.21121;NAN;NAN;NAN;NAN;NAN;NAN;186.21719;453.96579;NAN;398.27182;165.37527;269.23837;402.92215;757.25232;170.00766;193.19601;348.62473;141.35866;228.32669;160.82504;99.073036;61.931351;34.441383;113.35735;174.78094;319.39874;461.49866;213.37962;121.04404;135.67468;165.31757;241.30263;132.40343;55.418552;93.997688;578.86725;185.72256;NAN;686.65222;799.09314;952.95398;NAN;NAN;NAN;NAN;NAN;NAN;NAN
343.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;88.350258;NAN;119.24639;56.380142;NAN;10.338016;104.75336;41.732811;NAN;NAN;113.72573;9.3368635;NAN;NAN;NAN;84.88269;NAN;NAN;NAN;368.30402;70.057564;750.57062;441.7077;368.41986;NAN;NAN;NAN;NAN;NAN;NAN;175.80586;449.94046;NAN;349.98196;133.19572;267.91147;430.24399;769.38495;167.9407;191.8665;323.29498;125.05082;247.62184;132.02435;91.321152;52.39695;37.893803;112.29361;155.95557;333.08844;460.87134;220.56665;116.88518;155.65111;175.40825;235.96896;133.89043;53.193188;93.875359;564.65814;154.57564;NAN;656.46368;806.35901;971.91473;NAN;NAN;NAN;NAN;NAN;NAN;NAN
344;NAN;NAN;NAN;NAN;NAN;NAN;NAN;93.97419;NAN;116.85782;52.644253;NAN;12.194206;101.88437;39.411995;NAN;NAN;96.768539;8.7908487;NAN;NAN;NAN;91.194405;NAN;NAN;NAN;353.91537;61.825169;718.81036;425.44711;344.4397;NAN;NAN;NAN;NAN;NAN;NAN;165.73502;445.5087;NAN;306.17905;105.75565;265.15491;457.53229;779.66113;165.99425;189.76213;298.05417;109.88169;266.40234;106.14965;83.001701;43.672905;42.731148;111.48207;138.58942;345.12274;458.48163;226.28033;113.27377;175.85637;185.91052;230.71893;135.68126;52.87574;95.580154;548.98944;127.65329;NAN;625.78827;810.09406;985.88367;NAN;NAN;NAN;NAN;NAN;NAN;NAN
344.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;99.86821;NAN;114.92712;49.704815;NAN;14.7885;97.897621;36.791969;NAN;NAN;82.766319;8.434803;NAN;NAN;NAN;97.302834;NAN;NAN;NAN;341.46509;54.788326;687.56763;405.9187;320.65649;NAN;NAN;NAN;NAN;NAN;NAN;155.95665;440.18039;NAN;266.97211;82.86293;260.99072;484.83777;787.47595;164.29852;187.07211;272.45181;96.376259;284.5282;83.399818;74.460281;36.185158;48.296658;110.92265;122.73132;355.36282;454.24554;230.70749;110.37533;195.86366;196.91873;225.72723;138.14438;54.226349;98.701035;531.5755;105.11578;NAN;595.35779;810.42877;994.92578;NAN;NAN;NAN;NAN;NAN;NAN;NAN
345;NAN;NAN;NAN;NAN;NAN;NAN;NAN;105.90403;NAN;113.24944;47.593624;NAN;18.085037;93.059486;34.010624;NAN;NAN;71.747955;8.274992;NAN;NAN;NAN;103.08311;NAN;NAN;NAN;331.41016;48.827808;657.27734;383.98599;297.50327;NAN;NAN;NAN;NAN;NAN;NAN;146.4295;433.5918;NAN;232.27396;64.193932;255.56146;512.23383;792.11224;162.97127;184.02853;246.22137;84.935974;301.89386;63.938545;66.06945;30.275606;53.986614;110.58189;108.41599;363.72504;448.13681;234.10692;108.29916;215.36218;208.59862;221.12718;141.65712;56.971714;102.87288;512.17303;86.898766;NAN;565.86609;807.70483;999;NAN;NAN;NAN;NAN;NAN;NAN;NAN
345.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;111.92853;NAN;111.63773;46.278862;NAN;21.99683;87.704865;31.204981;NAN;NAN;63.667461;8.3196821;NAN;NAN;NAN;108.39797;NAN;NAN;NAN;324.10901;43.845905;628.20044;360.62662;275.43289;NAN;NAN;NAN;NAN;NAN;NAN;137.11674;425.50516;NAN;201.84671;49.328011;249.134;539.7876;792.83521;162.10883;180.88037;219.36581;75.797035;318.41058;47.902908;58.171181;26.173388;59.284904;110.39635;95.65789;370.16324;440.18808;236.76157;107.09344;234.13727;221.15308;216.99826;146.59503;60.81591;107.78658;490.61072;72.760117;NAN;537.87738;802.32318;997.99542;NAN;NAN;NAN;NAN;NAN;NAN;NAN
346;NAN;NAN;NAN;NAN;NAN;NAN;NAN;117.77401;NAN;109.93201;45.665596;NAN;26.389538;82.210381;28.501863;NAN;NAN;58.414062;8.5803909;NAN;NAN;NAN;113.09972;NAN;NAN;NAN;319.79489;39.775444;600.39838;336.81174;254.88464;NAN;NAN;NAN;NAN;NAN;NAN;127.99626;415.80066;NAN;175.34885;37.785545;242.07069;567.52557;788.99017;161.7897;177.83838;192.2028;69.0047;333.98105;35.396412;51.044636;23.967562;63.784458;110.27871;84.446564;374.64957;430.49118;238.94113;106.73965;252.05676;234.77989;213.3647;153.28465;65.451561;113.18301;466.81967;62.313965;NAN;511.79123;794.6106;991.78815;NAN;NAN;NAN;NAN;NAN;NAN;NAN
346.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;123.27408;NAN;108.00578;45.604343;NAN;31.090065;76.96257;26.008898;NAN;NAN;55.82579;9.0749025;NAN;NAN;NAN;117.03697;NAN;NAN;NAN;318.5575;36.577427;573.75739;313.39313;236.24731;NAN;NAN;NAN;NAN;NAN;NAN;119.0697;404.45175;NAN;152.38115;29.054913;234.80368;595.41046;780.08539;162.06535;175.04922;165.33359;64.431854;348.49002;26.492678;44.870777;23.599266;67.202087;110.12539;74.738823;377.14395;419.19574;240.8791;107.18472;269.04218;249.62654;210.2005;161.97716;70.58493;118.86269;440.8389;55.088402;NAN;487.81766;784.77081;980.29077;NAN;NAN;NAN;NAN;NAN;NAN;NAN
347;NAN;NAN;NAN;NAN;NAN;NAN;NAN;128.27751;NAN;105.7692;45.905453;NAN;35.898594;72.324615;23.805838;NAN;NAN;55.704041;9.8292608;NAN;NAN;NAN;120.05879;NAN;NAN;NAN;320.32788;34.239468;548.03143;291.04153;219.81372;NAN;NAN;NAN;NAN;NAN;NAN;110.36856;391.50436;NAN;132.52577;22.625727;227.77992;623.32385;765.84296;162.98689;172.56355;139.58345;61.818039;361.78888;21.231068;39.72987;24.880569;69.389107;109.82521;66.457031;377.59607;406.49045;242.76895;108.38265;285.05115;265.74728;207.44391;172.8562;75.928574;124.6692;412.8241;50.56358;NAN;465.97281;772.85956;963.49182;NAN;NAN;NAN;NAN;NAN;NAN;NAN
347.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;132.66161;NAN;103.17181;46.360382;NAN;40.603363;68.606102;21.939692;NAN;NAN;57.829727;10.877;NAN;NAN;NAN;122.02517;NAN;NAN;NAN;324.88107;32.769604;522.90649;270.20798;205.74615;NAN;NAN;NAN;NAN;NAN;NAN;101.95757;377.05951;NAN;115.37685;18.00967;221.41055;651.06036;746.22052;164.61092;170.33081;115.88745;60.835205;373.69043;19.619267;35.611687;27.534149;70.314499;109.26966;59.488964;375.94217;392.5882;244.76587;110.32571;300.0863;283.08533;205.00941;186.01295;81.205238;130.504;383.04987;48.224014;NAN;446.11169;758.80688;941.46649;NAN;NAN;NAN;NAN;NAN;NAN;NAN
348;NAN;NAN;NAN;NAN;NAN;NAN;NAN;136.34103;NAN;100.20183;46.765598;NAN;44.996002;66.040604;20.421772;NAN;NAN;61.972672;12.257167;NAN;NAN;NAN;122.8205;NAN;NAN;NAN;331.84665;32.186611;498.08344;251.1291;194.06119;NAN;NAN;NAN;NAN;NAN;NAN;93.930901;361.25418;NAN;100.5647;14.759362;216.03285;678.32892;721.40326;166.98444;168.20413;95.156372;61.144009;383.97678;21.626982;32.440262;31.25071;70.044952;108.3646;53.69228;372.13406;377.71063;246.99338;113.05677;314.20117;301.46475;202.80844;201.43309;86.152328;136.306;351.89301;47.589085;NAN;427.95428;742.45776;914.40149;NAN;NAN;NAN;NAN;NAN;NAN;NAN
348.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;139.27281;NAN;96.885086;46.946907;NAN;48.886543;64.771614;19.228828;NAN;NAN;67.903381;14.004825;NAN;NAN;NAN;122.36551;NAN;NAN;NAN;340.72565;32.509544;473.34409;233.85896;184.63768;NAN;NAN;NAN;NAN;NAN;NAN;86.398445;344.24731;NAN;87.771103;12.485099;211.88757;704.78656;691.77332;170.14934;165.97987;78.158554;62.445549;392.41953;27.185797;30.10787;35.748581;68.715088;107.04041;48.904976;366.14804;362.06982;249.56602;116.68199;327.50073;320.60504;200.77014;219.03004;90.533928;142.04903;319.83383;48.255322;NAN;411.13419;723.63416;882.60913;NAN;NAN;NAN;NAN;NAN;NAN;NAN
349;NAN;NAN;NAN;NAN;NAN;NAN;NAN;141.45616;NAN;93.280586;46.780079;NAN;52.116894;64.848907;18.307549;NAN;NAN;75.397057;16.147949;NAN;NAN;NAN;120.62895;NAN;NAN;NAN;350.922;33.743595;448.59705;218.30855;177.23581;NAN;NAN;NAN;NAN;NAN;NAN;79.468498;326.21378;NAN;76.733032;10.869259;209.11276;730.07477;657.86719;174.14244;163.44258;65.421753;64.508942;398.8186;36.177803;28.498659;40.807076;66.521126;105.26148;44.95842;358.0098;345.85278;252.60103;121.36276;340.1412;340.14722;198.85806;238.68666;94.152214;147.72964;287.4584;49.903812;NAN;395.24908;702.19788;846.53961;NAN;NAN;NAN;NAN;NAN;NAN;NAN
349.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;142.92523;NAN;89.477188;46.206882;NAN;54.570671;66.234627;17.58312;NAN;NAN;84.232872;18.703672;NAN;NAN;NAN;117.63283;NAN;NAN;NAN;361.77582;35.875813;423.88834;204.29539;171.52188;NAN;NAN;NAN;NAN;NAN;NAN;73.231483;307.34311;NAN;67.24234;9.6721497;207.75879;753.86084;620.32715;178.96875;160.40286;57.175003;67.16259;403.02863;48.434544;27.507923;46.274837;63.697693;103.03082;41.693542;347.8172;329.21695;256.20474;127.30853;352.29626;359.68045;197.08261;260.30521;96.856163;153.36739;255.42987;52.309532;NAN;379.91934;678.09863;806.78137;NAN;NAN;NAN;NAN;NAN;NAN;NAN
350;NAN;NAN;NAN;NAN;NAN;NAN;NAN;143.73953;NAN;85.588249;45.241657;NAN;56.179043;68.81694;16.968971;NAN;NAN;94.194626;21.679895;NAN;NAN;NAN;113.4509;NAN;NAN;NAN;372.60272;38.868282;399.38153;191.58791;167.10654;NAN;NAN;NAN;NAN;NAN;NAN;67.743736;287.83273;NAN;59.137901;8.7315741;207.79695;775.87201;579.86285;184.59213;156.7269;53.321964;70.293953;404.98535;63.722507;27.061693;52.067204;60.501675;100.39115;38.974987;335.74173;312.29053;260.45892;134.75372;364.13129;378.77957;195.50165;283.87097;98.561676;159.00145;224.44696;55.330132;NAN;364.86319;651.4281;764.04163;NAN;NAN;NAN;NAN;NAN;NAN;NAN
350.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;143.97093;NAN;81.744865;43.969177;NAN;56.921432;72.431023;16.377676;NAN;NAN;105.07166;25.080406;NAN;NAN;NAN;108.20239;NAN;NAN;NAN;382.73129;42.649952;375.29739;179.96219;163.58585;NAN;NAN;NAN;NAN;NAN;NAN;63.013317;267.89307;NAN;52.292187;7.9532595;209.16667;795.91486;537.22906;190.93347;152.3414;53.459457;73.848892;404.7085;81.734566;27.118023;58.150684;57.188473;97.420372;36.69902;322.02414;295.17084;265.40686;143.96278;375.77625;397.03796;194.21236;309.45557;99.259499;164.70695;195.22908;58.877918;NAN;349.93747;622.45709;719.13287;NAN;NAN;NAN;NAN;NAN;NAN;NAN
351;NAN;NAN;NAN;NAN;NAN;NAN;NAN;143.69334;NAN;78.088127;42.53373;NAN;56.821964;76.882027;15.730018;NAN;NAN;116.66211;28.917772;NAN;NAN;NAN;102.04077;NAN;NAN;NAN;391.54443;47.115417;351.87878;169.23842;160.57632;NAN;NAN;NAN;NAN;NAN;NAN;58.997559;247.75375;NAN;46.606499;7.3103395;211.80127;813.87396;493.21317;197.88403;147.22906;56.935974;77.812973;402.30731;102.08788;27.660892;64.514641;53.994995;94.224373;34.797333;306.96469;277.93582;271.03931;155.21837;387.28244;414.08749;193.34059;337.21979;99.018288;170.58943;168.46931;62.909901;NAN;335.13409;591.62183;672.94733;NAN;NAN;NAN;NAN;NAN;NAN;NAN
351.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;142.97113;NAN;74.760498;41.122181;NAN;55.942444;81.968018;14.963591;NAN;NAN;128.78023;33.219883;NAN;NAN;NAN;95.139069;NAN;NAN;NAN;398.52344;52.133957;329.33395;159.2951;157.74805;NAN;NAN;NAN;NAN;NAN;NAN;55.611156;227.67241;NAN;42.000099;6.8269348;215.65611;829.70312;448.62454;205.31044;141.41902;62.922131;82.18856;397.96555;124.33298;28.693802;71.144531;51.125584;90.925407;33.235622;290.90839;260.64737;277.29495;168.78413;398.58566;429.6207;193.02501;367.39783;97.97802;176.79665;144.8343;67.425629;NAN;320.57407;559.4986;626.41522;NAN;NAN;NAN;NAN;NAN;NAN;NAN
352;NAN;NAN;NAN;NAN;NAN;NAN;NAN;141.84871;NAN;71.897575;39.944874;NAN;54.372948;87.500359;14.037079;NAN;NAN;141.2672;38.039318;NAN;NAN;NAN;87.676186;NAN;NAN;NAN;403.28574;57.562363;307.82693;150.08867;154.84198;NAN;NAN;NAN;NAN;NAN;NAN;52.739819;207.93549;NAN;38.401833;6.5683551;220.7287;843.39423;404.28088;213.05984;134.98093;70.491432;86.981201;391.92133;147.96846;30.219072;77.999344;48.728737;87.650696;32.00843;274.19885;243.36731;284.06033;184.89528;409.4863;443.40466;193.3965;400.2706;96.339874;183.52594;124.91316;72.457321;NAN;306.46091;526.77075;580.45544;NAN;NAN;NAN;NAN;NAN;NAN;NAN
352.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;140.34618;NAN;69.617615;39.215801;NAN;52.221588;93.319519;12.935097;NAN;NAN;153.99786;43.456699;NAN;NAN;NAN;79.825745;NAN;NAN;NAN;405.61292;63.254097;287.47238;141.65526;151.67216;NAN;NAN;NAN;NAN;NAN;NAN;50.257633;188.85092;NAN;35.743328;6.6295619;227.06741;854.94226;360.98874;220.96362;128.00702;78.716324;92.195824;384.4411;172.46649;32.223976;85.001167;46.888874;84.520653;31.129442;257.14655;226.16783;291.21246;203.75719;419.62833;455.27933;194.56485;436.13574;94.34082;191.05405;109.22197;78.063805;NAN;293.01282;494.18338;535.93085;NAN;NAN;NAN;NAN;NAN;NAN;NAN
353;NAN;NAN;NAN;NAN;NAN;NAN;NAN;138.45961;NAN;68.014297;39.133072;NAN;49.605034;99.304695;11.668063;NAN;NAN;166.88057;49.576569;NAN;NAN;NAN;71.752342;NAN;NAN;NAN;405.46777;69.067436;268.35098;134.06779;148.12399;NAN;NAN;NAN;NAN;NAN;NAN;48.043858;170.73445;NAN;33.955238;7.1186376;234.76021;864.30005;319.52069;228.85413;120.60067;86.748863;97.83007;375.78949;197.30319;34.665672;92.035698;45.61388;81.640373;30.61742;240.0081;209.13863;298.67343;225.54385;428.52005;465.15762;196.60193;475.2045;92.225006;199.70908;98.208351;84.311478;NAN;280.40375;462.46909;493.6152;NAN;NAN;NAN;NAN;NAN;NAN;NAN
353.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;136.16719;NAN;67.150017;39.865746;NAN;46.640621;105.37666;10.271913;NAN;NAN;179.85495;56.525459;NAN;NAN;NAN;63.613419;NAN;NAN;NAN;402.99155;74.869141;250.52641;127.41006;144.14445;NAN;NAN;NAN;NAN;NAN;NAN;45.997528;153.88927;NAN;32.965385;8.1354036;243.91403;871.34399;280.58057;236.58804;112.86649;93.886436;103.87485;366.21011;221.99454;37.46067;98.946526;44.841999;79.092995;30.484661;222.98242;192.38397;306.47006;250.41347;435.55911;473.02002;199.52551;517.47455;90.217102;209.85005;92.224846;91.261108;NAN;268.66693;432.2771;454.164;NAN;NAN;NAN;NAN;NAN;NAN;NAN
354;NAN;NAN;NAN;NAN;NAN;NAN;NAN;133.43912;NAN;67.052933;41.544937;NAN;43.439941;111.49391;8.8015537;NAN;NAN;192.89015;64.442192;NAN;NAN;NAN;55.561211;NAN;NAN;NAN;398.49368;80.535591;234.06143;121.75541;139.72426;NAN;NAN;NAN;NAN;NAN;NAN;44.044548;138.59003;NAN;32.699348;9.7578497;254.62329;875.86102;244.76759;244.04398;104.91066;99.618813;110.31323;355.91077;246.11385;40.479492;105.54499;44.448231;76.938263;30.728205;206.21214;176.02534;314.77084;278.50009;440.0892;478.91272;203.28549;562.63354;88.494209;221.82037;91.477631;98.967773;NAN;257.6868;404.15115;418.09601;NAN;NAN;NAN;NAN;NAN;NAN;NAN
354.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;130.25041;NAN;67.716942;44.260845;NAN;40.105232;117.64372;7.3286824;NAN;NAN;205.97318;73.467911;NAN;NAN;NAN;47.74976;NAN;NAN;NAN;392.43192;85.950287;219.04868;117.15128;134.88708;NAN;NAN;NAN;NAN;NAN;NAN;42.14217;125.0596;NAN;33.08429;12.035738;266.92764;877.54596;212.54437;251.1297;96.841682;103.65186;117.12077;345.06091;269.31802;43.559132;111.62091;44.254181;75.215698;31.324892;189.80556;160.19791;323.90945;309.91061;441.47064;482.9364;207.76361;610.06464;87.185684;235.90782;95.972786;107.47131;NAN;247.24445;378.52524;385.78058;NAN;NAN;NAN;NAN;NAN;NAN;NAN
355;NAN;NAN;NAN;NAN;NAN;NAN;NAN;126.5929;NAN;69.105347;48.064014;NAN;36.727951;123.83069;5.9365373;NAN;NAN;219.09251;83.73835;NAN;NAN;NAN;40.342762;NAN;NAN;NAN;385.37183;91.001343;205.62042;113.62175;129.67738;NAN;NAN;NAN;NAN;NAN;NAN;40.277779;113.45513;NAN;34.055401;14.980726;280.77261;876.02875;184.21132;257.78961;88.772346;105.90339;124.27718;333.80731;291.37921;46.516945;116.9637;44.052891;73.948074;32.229649;173.86441;145.03845;334.34949;344.68994;439.16638;485.25906;212.77618;658.81024;86.353714;252.31099;105.47549;116.79994;NAN;237.08212;355.72742;357.45877;NAN;NAN;NAN;NAN;NAN;NAN;NAN
355.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;122.48296;NAN;71.157036;52.970657;NAN;33.389732;130.06441;4.7165542;NAN;NAN;232.22319;95.376205;NAN;NAN;NAN;33.52129;NAN;NAN;NAN;377.93289;95.579498;193.92874;111.17809;124.15005;NAN;NAN;NAN;NAN;NAN;NAN;38.460255;103.8586;NAN;35.563965;18.56485;295.9823;870.91156;159.89087;263.99225;80.832726;106.48804;131.7645;322.29956;312.19009;49.172768;121.38483;43.651672;73.147491;33.37756;158.51048;130.67252;346.65305;382.78384;432.80273;486.12149;218.08279;707.65912;85.985794;271.11633;119.51808;126.96988;NAN;226.94695;335.94992;333.25015;NAN;997.62683;204.76187;NAN;NAN;NAN;NAN
356;NAN;NAN;NAN;NAN;NAN;NAN;NAN;117.96517;NAN;73.794556;58.968697;NAN;30.164511;136.34795;3.7675943;NAN;NAN;245.30989;108.4801;NAN;NAN;NAN;27.485518;NAN;NAN;NAN;370.72729;99.574982;184.10896;109.8177;118.36974;NAN;NAN;NAN;NAN;NAN;NAN;36.715019;96.27153;NAN;37.583305;22.723787;312.22852;861.81854;139.53201;269.72781;73.161034;105.69855;139.55826;310.71249;331.76022;51.36581;124.72223;42.904686;72.821098;34.689507;143.91234;117.2052;361.4227;424.00351;422.22757;485.84302;223.41206;755.23352;85.98896;292.27606;137.44;137.9659;NAN;216.67859;319.24054;313.17499;NAN;889.539;218.35931;NAN;NAN;NAN;NAN
356.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;113.11215;NAN;76.932182;66.024025;NAN;27.122116;142.66833;3.195724;NAN;NAN;258.25296;123.11829;NAN;NAN;NAN;22.452456;NAN;NAN;NAN;364.30423;102.8754;176.24429;109.51055;112.40702;NAN;NAN;NAN;NAN;NAN;NAN;35.076248;90.612595;NAN;40.107456;27.354099;329.03812;848.45837;122.93147;274.99542;65.909721;103.96125;147.63161;299.26706;350.20389;52.969887;126.84335;41.750153;72.974297;36.0784;130.29117;104.71655;379.23178;467.99741;407.52759;484.8205;228.48283;800.12994;86.203651;315.60468;158.40723;149.73453;NAN;206.24341;305.53824;297.16653;NAN;789.2536;234.23482;NAN;NAN;NAN;NAN
357;NAN;NAN;NAN;NAN;NAN;NAN;NAN;108.01848;NAN;80.481148;74.086617;NAN;24.331509;148.99052;3.1150904;NAN;NAN;270.90271;139.32269;NAN;NAN;NAN;18.643225;NAN;NAN;NAN;359.08936;105.37054;170.32977;110.21741;106.32946;NAN;NAN;NAN;NAN;NAN;NAN;33.577801;86.726013;NAN;43.1502;32.315174;345.81055;830.68945;109.76706;279.81555;59.222126;101.79568;155.95186;288.23651;367.71548;53.9067;127.63824;40.230759;73.612244;37.45681;117.92596;93.25798;400.54495;514.25739;389.01843;483.51306;233.03151;841.086;86.414169;340.74826;181.46078;162.16168;NAN;195.74265;294.69437;285.08093;NAN;701.17572;252.51665;NAN;NAN;NAN;NAN
357.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;102.7895;NAN;84.354607;83.095573;NAN;21.862709;155.2558;3.647459;NAN;NAN;283.06058;157.08473;NAN;NAN;NAN;16.268518;NAN;NAN;NAN;355.34952;106.9559;166.24167;111.90577;100.19427;NAN;NAN;NAN;NAN;NAN;NAN;32.250126;84.39077;NAN;46.737713;37.431301;361.85931;808.56384;99.641357;284.22824;53.217243;99.751114;164.4818;277.94278;384.53223;54.156837;127.01928;38.478802;74.738396;38.743622;107.13427;82.85997;425.6384;562.1358;367.22849;482.43277;236.8326;877.06219;86.375153;367.20212;205.56519;175.06401;NAN;185.39008;286.51724;276.68988;NAN;627.98383;273.34503;NAN;NAN;NAN;NAN
358;NAN;NAN;NAN;NAN;NAN;NAN;NAN;97.527008;NAN;88.470184;92.982292;NAN;19.788019;161.38562;4.9207335;NAN;NAN;294.48804;176.35605;NAN;NAN;NAN;15.512905;NAN;NAN;NAN;353.1691;107.54034;163.72842;114.56438;94.046257;NAN;NAN;NAN;NAN;NAN;NAN;31.119415;83.340446;NAN;50.903435;42.499786;376.47223;782.34613;92.126434;288.27051;47.973003;98.344795;173.18112;268.74133;400.88882;53.765205;124.94002;36.704983;76.351028;39.870205;98.238907;73.538422;454.54709;610.85889;342.84805;482.11877;239.71956;907.32422;85.827866;394.31137;229.65907;188.18756;NAN;175.4594;280.79779;271.66086;NAN;570.7406;296.86148;NAN;NAN;NAN;NAN
358.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;92.316612;NAN;92.751358;103.67186;NAN;18.181326;167.28906;7.064661;NAN;NAN;304.92557;197.04282;NAN;NAN;NAN;16.519678;NAN;NAN;NAN;352.44955;107.0562;162.41498;118.21433;87.919365;NAN;NAN;NAN;NAN;NAN;NAN;30.204973;83.287201;NAN;55.678925;47.301762;388.98209;752.51953;86.804466;291.98892;43.534691;98.007759;182.01193;260.99615;416.98257;52.832466;121.41946;35.17168;78.438232;40.785084;91.522987;65.303711;487.04828;659.57843;316.67068;483.11865;241.59663;931.52118;84.52787;421.2959;252.76109;201.23294;NAN;166.21748;277.32065;269.54495;NAN;529.13226;323.17966;NAN;NAN;NAN;NAN
359;NAN;NAN;NAN;NAN;NAN;NAN;NAN;87.217705;NAN;97.128799;115.08469;NAN;17.116444;172.87352;10.202885;NAN;NAN;314.11798;219.01155;NAN;NAN;NAN;19.382423;NAN;NAN;NAN;352.93118;105.46725;161.84596;122.90553;81.834724;NAN;NAN;NAN;NAN;NAN;NAN;29.520487;83.955177;NAN;61.083313;51.616371;398.83884;719.76282;83.296219;295.44107;39.915462;99.04435;190.94836;255.05159;432.95032;51.491238;116.54805;34.177719;80.974396;41.456505;87.195976;58.173618;522.67279;707.4104;289.52759;485.96228;242.44817;949.65912;82.279732;447.28577;274.0387;213.86595;NAN;157.85403;275.84653;269.76801;NAN;501.86609;352.37521;NAN;NAN;NAN;NAN
359.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;82.258408;NAN;101.54179;127.13832;NAN;16.664007;178.05589;14.445286;NAN;NAN;321.83246;242.08913;NAN;NAN;NAN;24.141407;NAN;NAN;NAN;354.23288;102.78146;161.53667;128.69748;75.799576;NAN;NAN;NAN;NAN;NAN;NAN;29.073523;85.10994;NAN;67.116867;55.240356;405.6604;684.89886;81.275368;298.67288;37.102573;101.60652;199.97752;251.20891;448.85959;49.879082;110.48404;34.029579;83.916351;41.873596;85.359154;52.183266;560.73932;753.4903;262.21588;491.13223;242.33701;962.04102;78.964844;471.36581;292.86005;225.74352;NAN;150.39224;276.08575;271.64066;NAN;487.02576;384.47327;NAN;NAN;NAN;NAN
360;NAN;NAN;NAN;NAN;NAN;NAN;NAN;77.438576;NAN;105.93879;139.74672;NAN;16.888983;182.77184;19.880049;NAN;NAN;327.87567;266.06497;NAN;NAN;NAN;30.783937;NAN;NAN;NAN;355.89999;99.056969;161.02179;135.62555;69.811295;NAN;NAN;NAN;NAN;NAN;NAN;28.863131;86.568748;NAN;73.753586;58.001774;409.26392;648.82812;80.472588;301.72226;35.0676;105.68488;209.11157;249.70346;464.70435;48.123863;103.45824;35.020439;87.202187;42.045208;85.984917;47.392239;600.4187;797.01178;235.45599;499.03629;241.39156;969.18158;74.587128;492.6207;308.80957;236.53061;NAN;143.69493;277.68457;274.3808;NAN;482.44492;419.44009;NAN;NAN;NAN;NAN
360.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;72.73587;NAN;110.27862;152.81915;NAN;17.847366;186.98288;26.565393;NAN;NAN;332.10471;290.69913;NAN;NAN;NAN;39.249596;NAN;NAN;NAN;357.4556;94.404625;159.88866;143.68127;63.862389;NAN;NAN;NAN;NAN;NAN;NAN;28.877407;88.206497;NAN;80.935486;59.778408;409.68549;612.45093;80.671997;304.60345;33.764347;111.11226;218.38675;250.68658;480.42783;46.327816;95.762466;37.413048;90.752708;41.996479;88.910736;43.881561;640.81128;837.27533;209.86412;509.98108;239.78406;971.68494;69.29982;510.18887;321.70145;245.90572;NAN;137.47563;280.21387;277.16061;NAN;485.9418;457.16891;NAN;NAN;NAN;NAN
361;NAN;NAN;NAN;NAN;NAN;NAN;NAN;68.121552;NAN;114.53146;166.25684;NAN;19.583193;190.67876;34.522575;NAN;NAN;334.43256;315.73886;NAN;NAN;NAN;49.436829;NAN;NAN;NAN;358.45175;88.984535;157.82021;152.79225;57.953876;NAN;NAN;NAN;NAN;NAN;NAN;29.092314;89.958778;NAN;88.574959;60.514061;407.15359;576.59161;81.701797;307.30441;33.118298;117.592;227.84709;254.22177;495.94434;44.566071;87.73661;41.428856;94.475609;41.764282;93.863091;41.74865;681.02679;873.71503;185.93738;524.1499;237.70909;970.12878;63.423294;523.30469;331.54489;253.57523;NAN;131.35631;283.14938;279.16278;NAN;495.43585;497.46158;NAN;NAN;NAN;NAN
361.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;63.57431;NAN;118.68085;179.94653;NAN;22.125717;193.87531;43.731701;NAN;NAN;334.8306;340.93082;NAN;NAN;NAN;61.207504;NAN;NAN;NAN;358.50986;83.006989;154.60704;162.8165;52.105469;NAN;NAN;NAN;NAN;NAN;NAN;29.471449;91.820442;NAN;96.557083;60.221481;402.04944;541.94391;83.419067;309.75787;33.021469;124.72905;237.52214;260.29285;511.16495;42.89167;79.750862;47.248802;98.270203;41.39183;100.49937;41.08905;720.25525;905.88647;164.06682;541.59033;235.36101;964.98364;57.432484;531.35425;338.52917;259.29819;NAN;124.97986;285.86887;279.62888;NAN;508.95917;540.02026;NAN;NAN;NAN;NAN
362;NAN;NAN;NAN;NAN;NAN;NAN;NAN;59.091488;NAN;122.72511;193.75812;NAN;25.488361;196.60876;54.129578;NAN;NAN;333.32562;366.03827;NAN;NAN;NAN;74.393387;NAN;NAN;NAN;357.34982;76.72744;150.17097;173.57184;46.358063;NAN;NAN;NAN;NAN;NAN;NAN;29.966238;93.832375;NAN;104.74442;58.983768;394.85999;509.02536;85.694717;311.82645;33.339344;132.07202;247.39946;268.81418;526.01703;41.33913;72.177063;55.017036;102.03416;40.922947;108.43737;41.988804;757.80621;933.46967;144.54828;562.20758;232.91179;956.61169;51.933193;533.92578;342.95053;262.90421;NAN;118.12358;287.68057;277.9259;NAN;524.62225;584.43335;NAN;NAN;NAN;NAN
362.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;54.694702;NAN;126.6754;207.54367;NAN;29.668703;198.9278;65.61422;NAN;NAN;329.99368;390.85559;NAN;NAN;NAN;88.802528;NAN;NAN;NAN;354.80081;70.439468;144.5636;184.86066;40.774712;NAN;NAN;NAN;NAN;NAN;NAN;30.520239;96.061989;NAN;112.98421;56.943802;386.12326;478.16;88.401672;313.30276;33.913074;139.16153;257.4064;279.65173;540.45569;39.943497;65.359734;64.847252;105.66872;40.396965;117.2914;44.503498;793.15485;956.25824;127.58963;585.76373;230.5042;945.31775;47.594986;530.8808;345.20648;264.29919;NAN;110.80922;287.87158;273.60123;NAN;540.57886;630.14563;NAN;NAN;NAN;NAN
363;NAN;NAN;NAN;NAN;NAN;NAN;NAN;50.427906;NAN;130.55522;221.13948;NAN;34.651936;200.8849;78.052116;NAN;NAN;324.95078;415.2218;NAN;NAN;NAN;104.22573;NAN;NAN;NAN;350.80258;64.467552;137.96194;196.4886;35.441635;NAN;NAN;NAN;NAN;NAN;NAN;31.070917;98.576912;NAN;121.11613;54.290478;376.37271;449.46899;91.410782;313.91605;34.571758;145.58681;267.39001;292.63553;554.46918;38.748554;59.585747;76.811432;109.0843;39.8437;126.71482;48.638111;825.97125;974.15308;113.32248;611.89795;228.24287;931.354;45.069557;522.35736;345.80807;263.46545;NAN;103.33299;285.75763;266.42755;NAN;555.0531;676.47235;NAN;NAN;NAN;NAN
363.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;46.349686;NAN;134.39534;234.37694;NAN;40.417034;202.5284;91.294243;NAN;NAN;318.34525;439.03372;NAN;NAN;NAN;120.44554;NAN;NAN;NAN;345.39096;59.158661;130.63283;208.29633;30.467588;NAN;NAN;NAN;NAN;NAN;NAN;31.555227;101.42605;NAN;128.97684;51.231396;366.09647;422.88635;94.590981;313.3562;35.141865;151.04042;277.10803;307.57706;568.07672;37.808479;55.058113;90.942177;112.20291;39.280727;136.43095;54.332436;856.11121;987.16083;101.77954;640.14972;226.19112;914.91876;44.905293;508.77368;345.37982;260.46069;NAN;96.21376;280.75024;256.418;NAN;566.4375;722.60687;NAN;NAN;NAN;NAN
364;NAN;NAN;NAN;NAN;NAN;NAN;NAN;42.522404;NAN;138.22853;247.09775;NAN;46.941189;203.89667;105.18607;NAN;NAN;310.35443;462.24377;NAN;NAN;NAN;137.24008;NAN;NAN;NAN;338.68384;54.868763;122.89704;220.18304;25.972204;NAN;NAN;NAN;NAN;NAN;NAN;31.911484;104.62505;NAN;136.40402;47.968845;355.71082;398.19629;97.815895;311.29837;35.468719;155.35863;286.23563;324.27277;581.29498;37.182858;51.888805;107.21521;114.95939;38.712814;146.23543;61.459137;883.57086;995.37714;92.894844;669.98663;224.37013;896.19409;47.468174;490.77957;344.62067;255.4111;NAN;90.142876;272.44809;243.82022;NAN;573.30646;767.66003;NAN;NAN;NAN;NAN
364.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;39.000526;NAN;142.0826;259.17273;NAN;54.206787;205.01453;119.58274;NAN;NAN;301.17767;484.85489;NAN;NAN;NAN;154.39429;NAN;NAN;NAN;330.86517;51.950485;115.11633;232.11589;22.075552;NAN;NAN;NAN;NAN;NAN;NAN;32.085922;108.14244;NAN;143.23799;44.68578;345.5426;375.07776;100.97633;307.44504;35.432278;158.54233;294.39194;342.50546;594.1192;36.93861;50.090332;125.52709;117.30144;38.133831;155.99937;69.825165;908.42859;999;86.496376;700.8288;222.7693;875.41638;52.905834;469.20084;344.2529;248.49557;NAN;85.873566;260.70712;229.07625;NAN;574.51202;810.69299;NAN;NAN;NAN;NAN
365;NAN;NAN;NAN;NAN;NAN;NAN;NAN;35.820168;NAN;145.97461;270.521;NAN;62.208363;205.89279;134.36127;NAN;NAN;291.02963;506.90771;NAN;NAN;NAN;171.71164;NAN;NAN;NAN;322.15973;50.7388;107.64439;244.13055;18.886387;NAN;NAN;NAN;NAN;NAN;NAN;32.035809;111.89896;NAN;149.32852;41.528694;335.83173;353.16461;103.99234;301.58029;34.964355;160.74953;301.18951;362.04422;606.51031;37.137844;49.591415;145.68686;119.18776;37.530155;165.65327;79.179184;930.74707;998.30768;82.325363;732.10052;221.34955;852.8515;61.10939;444.96558;344.96432;239.95053;216.9295;84.100533;245.6915;212.78305;NAN;569.28992;850.78424;523.85583;NAN;NAN;NAN
365.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;32.989334;NAN;149.90504;281.1264;NAN;70.960594;206.52985;149.42967;NAN;NAN;280.13632;528.45844;NAN;NAN;NAN;189.03061;NAN;NAN;NAN;312.8125;51.538975;100.76955;256.33997;16.49017;NAN;NAN;NAN;NAN;NAN;NAN;31.731752;115.78327;NAN;154.54274;38.606129;326.7384;332.08853;106.82293;293.58813;34.071487;162.27472;306.28204;382.651;618.37921;37.829048;50.26292;167.42825;120.58906;36.885475;175.16342;89.230072;950.49518;993.64789;80.046898;763.26483;220.04805;828.81946;71.717514;419.03506;347.36923;230.06223;222.29065;85.344894;227.86945;195.61281;NAN;557.3186;887.07977;562.7088;NAN;NAN;NAN
366;NAN;NAN;NAN;NAN;NAN;NAN;NAN;30.484852;NAN;153.85466;291.04523;NAN;80.502632;206.91476;164.73309;NAN;NAN;268.72485;549.55286;NAN;NAN;NAN;206.23839;NAN;NAN;NAN;303.07047;54.609142;94.673813;268.91336;14.944726;NAN;NAN;NAN;NAN;NAN;NAN;31.162132;119.66988;NAN;158.77089;35.995922;318.33157;311.51416;109.47312;283.48648;32.841297;163.51541;309.4173;404.07718;629.60211;39.024361;51.945168;190.41974;121.48908;36.185913;184.51695;99.670334;967.4964;985.42474;79.29081;793.85565;218.79576;803.67493;84.153625;392.34134;351.97269;219.15324;227.57011;89.882202;207.97307;178.24292;NAN;538.75623;918.86609;598.01678;NAN;NAN;NAN
366.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;28.25532;NAN;157.78264;300.405;NAN;90.902;207.02985;180.25577;NAN;NAN;257.01016;570.19696;NAN;NAN;NAN;223.28439;NAN;NAN;NAN;293.17142;60.147537;89.406227;282.01254;14.271958;NAN;NAN;NAN;NAN;NAN;NAN;30.331951;123.44219;NAN;161.92683;33.751961;310.58789;291.16907;111.99692;271.42368;31.44702;164.92328;310.49115;426.06024;640.04846;40.692528;54.482975;214.30055;121.88722;35.424652;193.7039;110.20433;981.40594;974.05963;79.68132;823.48993;217.51918;777.78278;97.695717;365.74344;359.09671;207.56972;232.7085;97.688156;186.93217;161.28883;NAN;514.25128;945.60901;628.38153;NAN;NAN;NAN
367;NAN;NAN;NAN;NAN;NAN;NAN;NAN;26.231077;NAN;161.62424;309.39273;NAN;102.25407;206.85175;196.02126;NAN;NAN;245.18234;590.32904;NAN;NAN;NAN;240.18437;NAN;NAN;NAN;283.32513;68.28318;84.896378;295.75259;14.451941;NAN;NAN;NAN;NAN;NAN;NAN;29.259899;127.01263;NAN;163.95375;31.913618;303.3833;270.8699;114.49423;257.67923;30.110758;166.9493;309.57809;448.3241;649.62506;42.754509;57.736443;238.70552;121.80315;34.605015;202.71875;120.57991;991.71844;959.96722;80.883095;851.85565;216.14767;751.50922;111.58624;339.95752;368.85132;195.65155;237.70479;108.42803;165.77501;145.25638;NAN;484.90375;966.99274;653.12555;NAN;NAN;NAN
367.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;24.335766;NAN;165.28984;318.23279;NAN;114.67709;206.35098;212.0881;NAN;NAN;233.39107;609.79773;NAN;NAN;NAN;257.01608;NAN;NAN;NAN;273.71072;79.065468;80.976044;310.16641;15.421383;NAN;NAN;NAN;NAN;NAN;NAN;27.976429;130.33592;NAN;164.82471;30.519348;296.49307;250.53337;117.10352;242.64835;29.074184;169.98135;306.93634;470.5849;658.30499;45.098049;61.602161;263.28302;121.28079;33.741817;211.56622;130.6163;997.80591;943.53314;82.640213;878.6958;214.61494;725.15179;125.15743;315.53809;381.09351;183.70523;242.62503;121.48738;145.54539;130.51306;NAN;452.19803;982.91138;672.21759;NAN;NAN;NAN
368;NAN;NAN;NAN;NAN;NAN;NAN;NAN;22.499954;NAN;168.66306;327.15543;NAN;128.30458;205.4897;228.54565;NAN;NAN;221.73355;628.35083;NAN;NAN;NAN;273.90485;NAN;NAN;NAN;264.46658;92.460625;77.413559;325.18423;17.076984;NAN;NAN;NAN;NAN;NAN;NAN;26.520164;133.42067;NAN;164.54573;29.61915;289.59485;230.17769;119.9902;226.79309;28.561626;174.29129;302.98206;492.55368;666.13965;47.596745;66.038971;287.72516;120.3905;32.861614;220.25929;140.21822;999;925.07428;84.803612;903.76129;212.86287;698.95319;137.92406;292.86298;395.39529;171.98685;247.60057;136.05736;127.1946;117.26485;NAN;417.90524;993.43561;686.09106;NAN;NAN;NAN
368.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;20.671227;NAN;171.60088;336.36133;NAN;143.27254;204.2198;245.50468;NAN;NAN;210.25418;645.63501;NAN;NAN;NAN;290.99863;NAN;NAN;NAN;255.6844;108.35258;73.967239;340.64392;19.277739;NAN;NAN;NAN;NAN;NAN;NAN;24.934383;136.33151;NAN;163.15584;29.277121;282.28958;209.91978;123.33339;210.61404;28.761066;179.99487;298.2309;513.94104;673.25195;50.123436;71.071609;311.78516;119.22912;32.000584;228.83444;149.38414;994.69812;904.83929;87.345749;926.7793;210.84106;673.14069;149.66945;272.14606;411.08942;160.69629;252.77153;151.23369;111.49962;105.56547;NAN;383.92377;998.73547;695.40778;NAN;NAN;NAN
369;NAN;NAN;NAN;NAN;NAN;NAN;NAN;18.821205;NAN;173.93661;345.9902;NAN;159.70364;202.48265;263.08478;NAN;NAN;198.95425;661.22101;NAN;NAN;NAN;308.44104;NAN;NAN;NAN;247.40685;126.54498;70.45237;356.31726;21.846321;NAN;NAN;NAN;NAN;NAN;NAN;23.265856;139.1962;NAN;160.72621;29.565269;274.13458;189.97038;127.30962;194.62091;29.796679;187.03291;293.23163;534.46295;679.81006;52.565472;76.773392;335.29083;117.91807;31.200487;237.36667;158.1992;984.47668;883.00208;90.352272;947.42059;208.51286;647.89771;160.48648;253.47269;427.31476;149.97096;258.27448;166.12979;98.993546;95.331924;NAN;352.15189;999;700.82684;NAN;NAN;NAN
369.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;16.948765;NAN;175.48288;356.09598;NAN;177.69078;200.21021;281.40219;NAN;NAN;187.79915;674.63397;NAN;NAN;NAN;326.34332;NAN;NAN;NAN;239.63261;146.77005;66.791367;371.93216;24.578106;NAN;NAN;NAN;NAN;NAN;NAN;21.561335;142.19612;NAN;157.35934;30.556108;264.68231;170.6091;132.07797;179.28719;31.724188;195.17319;288.50049;553.86151;685.96802;54.827347;83.227844;358.14255;116.59569;30.504118;245.96625;166.81433;968.18396;859.67676;93.995735;965.28174;205.85619;623.38458;170.7708;236.83928;443.0907;139.89047;264.28165;179.93321;89.932182;86.386734;NAN;324.31573;994.37018;702.87457;NAN;NAN;NAN
370;NAN;NAN;NAN;NAN;NAN;NAN;NAN;15.078197;NAN;176.0385;366.63446;NAN;197.2829;197.32867;300.55865;NAN;NAN;176.73453;685.39319;NAN;NAN;NAN;344.7587;NAN;NAN;NAN;232.31931;168.70287;63.043503;387.2023;27.251516;NAN;NAN;NAN;NAN;NAN;NAN;19.863884;145.53423;NAN;153.1839;32.305328;253.54314;152.15747;137.76859;165.04755;34.549343;204.0356;284.46152;571.92047;691.79803;56.838394;90.499252;380.29828;115.40627;29.950657;254.77586;175.42146;945.9964;834.93481;98.498718;979.88666;202.86389;599.72809;181.18933;222.18764;457.38995;130.47665;270.99957;192.00011;84.315872;78.502327;NAN;301.87662;984.88727;701.87659;NAN;NAN;NAN
370.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;13.252434;NAN;175.39973;377.46472;NAN;218.4724;193.76498;320.62549;NAN;NAN;165.70088;693.05518;NAN;NAN;NAN;363.66434;NAN;NAN;NAN;225.39397;191.97849;59.409321;401.84995;29.643574;NAN;NAN;NAN;NAN;NAN;NAN;18.211788;149.40047;NAN;148.34392;34.8424;240.44365;134.94742;144.47495;152.28973;38.238327;213.12561;281.40103;588.49384;697.23718;58.5485;98.593361;401.75354;114.48676;29.571867;263.9491;184.21715;918.43823;808.8418;104.08861;990.7099;199.5381;577.01184;192.60887;209.43304;469.23276;121.69321;278.64197;201.86252;81.938362;71.447014;NAN;285.9408;970.46753;697.95721;NAN;NAN;NAN
371;NAN;NAN;NAN;NAN;NAN;NAN;NAN;11.528595;NAN;173.37543;388.3631;NAN;241.18703;189.45563;341.62814;NAN;NAN;154.64899;697.25653;NAN;NAN;NAN;382.95245;NAN;NAN;NAN;218.7675;216.20708;56.21624;415.62424;31.554274;NAN;NAN;NAN;NAN;NAN;NAN;16.635967;153.94138;NAN;142.98953;38.164825;225.26624;119.2899;152.24904;141.35785;42.730694;221.88799;279.45004;603.5321;702.04028;59.92968;107.44682;422.50275;113.95282;29.389719;273.63031;193.36569;886.36304;781.48462;110.95319;997.23035;195.88765;555.22205;206.00117;198.4857;477.7587;113.45873;287.41534;209.23277;82.459984;65.017334;NAN;277.2373;950.91107;691.10272;NAN;NAN;NAN
371.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;9.9728222;NAN;169.80595;399.04471;NAN;265.28589;184.35638;363.52747;NAN;NAN;143.55545;697.74408;NAN;NAN;NAN;402.43109;NAN;NAN;NAN;212.34894;240.99545;53.875729;428.31815;32.824913;NAN;NAN;NAN;NAN;NAN;NAN;15.160247;159.23424;NAN;137.26805;42.237823;208.07877;105.45117;161.09924;132.52675;47.956676;229.76126;278.59311;617.10907;705.7699;60.965641;116.93359;442.51389;113.88645;29.415228;283.93222;202.96974;850.87653;752.98682;119.21613;999;191.92221;534.21588;222.32719;189.26695;482.2847;105.66163;297.52872;214.00732;85.463608;59.047005;NAN;276.09601;925.96021;681.23828;NAN;NAN;NAN
372;NAN;NAN;NAN;NAN;NAN;NAN;NAN;8.657505;NAN;164.58154;409.19199;NAN;290.56177;178.45059;386.20239;NAN;NAN;132.43175;694.38977;NAN;NAN;NAN;421.83792;NAN;NAN;NAN;206.05534;265.95947;52.829464;439.7854;33.352566;NAN;NAN;NAN;NAN;NAN;NAN;13.801217;165.2641;NAN;131.31335;47.00425;189.15833;93.631798;170.9919;125.99722;53.851768;236.21819;278.70514;629.42987;707.81177;61.639969;126.87177;461.70813;114.32711;29.648388;294.89615;213.05261;813.22504;723.51447;128.91443;995.71619;187.6461;513.77643;242.43793;181.72742;482.31155;98.190323;309.15265;216.25113;90.526337;53.428249;NAN;282.45984;895.36523;668.29395;NAN;NAN;NAN
372.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;7.6568947;NAN;157.65868;418.48032;NAN;316.74704;171.7549;409.43411;NAN;NAN;121.32562;687.18878;NAN;NAN;NAN;440.86267;NAN;NAN;NAN;199.82069;290.73059;53.481018;449.93118;33.101288;NAN;NAN;NAN;NAN;NAN;NAN;12.572289;171.91499;NAN;125.23753;52.393776;168.98361;83.951134;181.85451;121.88234;60.363453;240.79506;279.60532;640.8371;707.41998;61.940159;137.04308;479.93533;115.26822;30.079777;306.46686;223.54201;774.69025;693.28436;140.0074;987.27869;183.06505;493.66586;266.96472;175.87718;477.5506;90.96386;322.36639;216.20546;97.271553;48.114521;NAN;295.918;858.96661;652.22491;NAN;NAN;NAN
373;NAN;NAN;NAN;NAN;NAN;NAN;NAN;7.0437808;NAN;149.0748;426.5979;NAN;343.52585;164.32092;432.89886;NAN;NAN;110.31811;676.24725;NAN;NAN;NAN;459.17358;NAN;NAN;NAN;193.60687;314.96008;56.14423;458.70746;32.106106;NAN;NAN;NAN;NAN;NAN;NAN;11.484258;178.96301;NAN;119.12121;58.344196;148.20576;76.436943;193.58253;120.17751;67.450394;243.12354;281.10828;651.79651;703.79755;61.853302;147.21295;496.95081;116.6599;30.692322;318.48969;234.26784;736.49524;662.56097;152.39218;973.83667;178.18567;473.63647;296.23685;171.77013;467.9617;83.959618;337.14435;214.23543;105.39948;43.121597;NAN;315.75391;816.80664;633.06573;NAN;NAN;NAN
373.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;6.8851953;NAN;138.95399;433.26096;NAN;370.54941;156.23267;456.17401;NAN;NAN;99.512741;661.76056;NAN;NAN;NAN;476.44583;NAN;NAN;NAN;187.40735;338.31543;60.992077;466.10806;30.47661;NAN;NAN;NAN;NAN;NAN;NAN;10.548477;186.09694;NAN;113.00632;64.808907;127.59763;71.029015;206.04633;120.73463;75.06559;242.94855;283.05814;662.86481;696.1958;61.365761;157.15765;512.41779;118.41644;31.463274;330.71558;244.97563;699.70459;631.64178;165.89575;955.79315;173.02399;453.42786;330.24246;169.50156;453.77667;77.233925;353.36539;210.77753;114.69436;38.509365;NAN;341.00317;769.20306;610.96436;NAN;NAN;NAN
374;NAN;NAN;NAN;NAN;NAN;NAN;NAN;7.2378874;NAN;127.50634;438.22195;NAN;397.44669;147.6013;478.74884;NAN;NAN;89.025673;643.98193;NAN;NAN;NAN;492.38199;NAN;NAN;NAN;181.25359;360.46683;68.044876;472.14587;28.382889;NAN;NAN;NAN;NAN;NAN;NAN;9.7761002;192.94456;NAN;106.89367;71.765434;107.99444;67.592262;219.09724;123.26379;83.141762;240.14059;285.35504;674.63116;684.00342;60.469112;166.68695;525.91235;120.42561;32.366066;342.81854;255.34845;665.15253;600.83124;180.2943;933.77161;167.61456;432.83444;368.62448;169.17841;435.48447;70.917793;370.7764;206.30692;125.01278;34.365841;NAN;370.46533;716.79407;586.20819;NAN;NAN;NAN
374.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;8.1451988;NAN;115.01693;441.27148;NAN;423.83731;138.5564;500.0531;NAN;NAN;78.971298;623.1994;NAN;NAN;NAN;506.73053;NAN;NAN;NAN;175.21642;381.08005;77.208946;476.82941;26.033722;NAN;NAN;NAN;NAN;NAN;NAN;9.18085;199.10083;NAN;100.74348;79.224136;90.220238;65.93457;232.57562;127.35048;91.567009;234.69473;287.95428;687.65051;666.82751;59.16898;175.64238;536.93976;122.55911;33.372494;354.43225;265.03467;633.40955;570.44263;195.32115;908.54492;162.02267;411.77365;410.72955;170.89812;413.81891;65.208496;388.99966;201.26089;136.2326;30.782814;NAN;402.75592;660.52722;559.2088;NAN;NAN;NAN
375;NAN;NAN;NAN;NAN;NAN;NAN;NAN;9.6340494;NAN;101.82909;442.23596;NAN;449.34152;129.23654;519.495;NAN;NAN;69.451149;599.71307;NAN;NAN;NAN;519.29041;NAN;NAN;NAN;169.394;399.80515;88.300934;480.13522;23.652641;NAN;NAN;NAN;NAN;NAN;NAN;8.7770853;204.16078;NAN;94.488907;87.221413;75.03228;65.833252;246.31668;132.49496;100.17148;226.71991;290.85529;702.38123;644.53625;57.489697;183.89874;544.96527;124.68266;34.454781;365.18536;273.6723;604.76019;540.78662;210.69063;880.95636;156.3448;390.28732;455.65543;174.71901;389.70996;60.361595;407.56671;196.007;148.19948;27.85022;NAN;436.37466;601.61615;530.51318;NAN;NAN;NAN
375.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;11.708474;NAN;88.32048;440.97333;NAN;473.5882;119.77975;536.50604;NAN;NAN;60.548126;573.81842;NAN;NAN;NAN;529.90918;NAN;NAN;NAN;163.90068;416.27417;101.07998;482.02695;21.450171;NAN;NAN;NAN;NAN;NAN;NAN;8.5823936;207.76608;NAN;88.052902;95.815666;63.08223;67.057068;260.15576;138.15625;108.7291;216.43192;294.0679;719.13574;617.25922;55.47876;191.3428;549.46887;126.66455;35.587849;374.74265;280.91119;579.20959;512.18512;226.10719;851.82037;150.70236;368.58432;502.3157;180.64714;364.2442;56.65897;425.96777;190.81548;160.67064;25.633312;NAN;469.76553;541.43628;500.78024;NAN;NAN;NAN
376;NAN;NAN;NAN;NAN;NAN;NAN;NAN;14.345614;NAN;74.878563;437.37012;NAN;496.21915;110.31684;550.58923;NAN;NAN;52.324314;545.80487;NAN;NAN;NAN;538.47369;NAN;NAN;NAN;158.84943;430.10181;115.28645;482.4642;19.604786;NAN;NAN;NAN;NAN;NAN;NAN;8.620718;209.63684;NAN;81.36911;105.07302;54.870918;69.383102;273.93011;143.82593;116.97639;204.14056;297.5769;738.03491;585.36517;53.194141;197.85248;549.99469;128.38014;36.751102;382.84296;286.42917;556.53601;485.00156;241.27795;821.83862;145.23676;347.03302;549.51306;188.63542;338.59894;54.385391;443.70221;185.83917;173.26659;24.163033;NAN;501.37067;481.4288;470.79678;NAN;NAN;NAN
376.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;17.491926;NAN;61.877525;431.3432;NAN;516.89429;100.9667;561.36469;NAN;NAN;44.821262;515.95581;NAN;NAN;NAN;544.90057;NAN;NAN;NAN;154.33148;440.89847;130.66414;481.38531;18.246677;NAN;NAN;NAN;NAN;NAN;NAN;8.9227304;209.59709;NAN;74.399193;115.04412;50.72831;72.608635;287.4808;149.07169;124.64635;190.23885;301.30798;758.98193;549.42383;50.700687;203.2793;546.2121;129.71373;37.930492;389.31964;289.94476;536.34674;459.64523;255.91505;791.53271;140.08998;326.1171;595.99292;198.60771;313.94113;53.789532;460.28687;181.12817;185.4481;23.429556;NAN;529.72314;422.97025;441.49191;NAN;NAN;NAN
377;NAN;NAN;NAN;NAN;NAN;NAN;NAN;21.064192;NAN;49.658474;422.84537;NAN;535.2937;91.834465;568.60651;NAN;NAN;38.063557;484.55801;NAN;NAN;NAN;549.12433;NAN;NAN;NAN;150.39574;448.29428;147.00365;478.71765;17.456705;NAN;NAN;NAN;NAN;NAN;NAN;9.5256443;207.58684;NAN;67.153015;125.73695;50.811657;76.557915;300.64966;153.58669;131.48151;175.18423;305.11761;781.67017;510.17502;48.062199;207.42116;537.9541;130.56168;39.120014;394.11203;291.23196;518.14111;436.58389;269.75189;761.20734;135.38869;306.37579;640.52209;210.46585;291.37827;55.045376;475.28757;176.64337;196.53348;23.383842;NAN;553.5304;367.27847;413.8909;NAN;NAN;NAN
377.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;24.953035;NAN;38.515537;411.87589;NAN;551.12036;83.012154;572.26447;NAN;NAN;32.059666;451.9061;NAN;NAN;NAN;551.08875;NAN;NAN;NAN;147.03972;451.97232;164.14061;474.37866;17.277056;NAN;NAN;NAN;NAN;NAN;NAN;10.471771;203.65955;NAN;59.698898;137.09767;55.121185;81.081345;313.27457;157.22682;137.26945;159.47591;308.80133;805.61926;468.4942;45.344212;210.03635;525.24792;130.83112;40.323238;397.25513;290.13013;501.37973;416.3443;282.53845;730.95679;131.22627;288.28998;681.96375;224.12782;271.86176;58.224346;488.35962;172.29796;205.77538;23.949804;NAN;571.77246;315.34195;389.09793;NAN;NAN;NAN
378;NAN;NAN;NAN;NAN;NAN;NAN;NAN;29.032347;NAN;28.687262;398.49008;NAN;564.10327;74.579475;572.46948;NAN;NAN;26.802568;418.3038;NAN;NAN;NAN;550.74133;NAN;NAN;NAN;144.19962;451.70917;181.94756;468.28735;17.732534;NAN;NAN;NAN;NAN;NAN;NAN;11.804111;197.96434;NAN;52.167465;149.00163;63.518055;86.050797;325.18198;160.00139;141.86693;143.62848;312.1153;830.22913;425.36688;42.615391;210.87704;508.33508;130.4407;41.555115;398.84732;286.55234;485.56046;399.47656;294.04153;700.68414;127.65225;272.24371;719.32074;239.55965;256.0946;63.290058;499.24774;168.01408;212.4118;25.03157;NAN;583.76874;267.87662;368.22632;NAN;NAN;NAN
378.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;33.168495;NAN;20.355324;382.80948;NAN;574.00262;66.606499;569.51721;NAN;NAN;22.277658;384.05997;NAN;NAN;NAN;548.03351;NAN;NAN;NAN;141.74713;447.41568;200.32579;460.38763;18.848471;NAN;NAN;NAN;NAN;NAN;NAN;13.561617;190.71832;NAN;44.748661;161.24728;75.753464;91.353462;336.18036;162.05789;145.22382;128.1422;314.80508;854.84454;381.87534;39.943462;209.73296;487.65909;129.32217;42.841503;399.01675;280.49902;470.28879;386.52744;304.05728;670.17596;124.66264;258.47208;751.79535;256.80783;244.47147;70.107498;507.75626;163.77205;215.76656;26.531092;NAN;589.20105;225.30989;352.3114;NAN;NAN;NAN
379;NAN;NAN;NAN;NAN;NAN;NAN;NAN;37.232796;NAN;13.646456;365.02887;NAN;580.61597;59.156013;563.83478;NAN;NAN;18.469723;349.49088;NAN;NAN;NAN;542.92932;NAN;NAN;NAN;139.49898;439.16614;219.17999;450.68118;20.664162;NAN;NAN;NAN;NAN;NAN;NAN;15.774609;182.18874;NAN;37.6782;173.56065;91.495377;96.89415;346.05441;163.6532;147.3744;113.47385;316.65448;878.81207;339.18866;37.402252;206.48297;463.83517;127.4248;44.216663;397.8902;272.06348;455.33655;377.98209;312.42206;639.1806;122.19882;246.992;778.8111;276.02396;237.06387;78.472244;513.76288;159.66183;215.32741;28.353195;NAN;588.13586;187.79594;342.19348;NAN;NAN;NAN
379.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;41.115063;NAN;8.6332331;345.4151;NAN;583.78827;52.28392;555.93744;NAN;NAN;15.362617;314.91983;NAN;NAN;NAN;535.41833;NAN;NAN;NAN;137.23773;427.21646;238.37569;439.25317;23.247482;NAN;NAN;NAN;NAN;NAN;NAN;18.456711;172.6673;NAN;31.218906;185.60738;110.35163;102.58458;354.56461;165.07352;148.43619;100.01074;317.5329;901.5343;298.54187;35.062466;201.12518;437.60281;124.72161;45.719162;395.56503;261.43726;440.67224;374.18588;319.01996;607.4881;120.15641;237.62851;800.02045;297.46353;233.62463;88.145447;517.24451;155.88222;210.8181;30.415791;NAN;580.97241;155.27316;338.44141;NAN;NAN;NAN
380;NAN;NAN;NAN;NAN;NAN;NAN;NAN;44.732445;NAN;5.3359742;324.30161;NAN;583.4234;46.038036;546.38104;NAN;NAN;12.941384;280.67862;NAN;NAN;NAN;525.53174;NAN;NAN;NAN;134.73434;412.00665;257.70605;426.29849;26.69486;NAN;NAN;NAN;NAN;NAN;NAN;21.597767;162.43974;NAN;25.634493;197.01064;131.90179;108.33749;361.45374;166.58577;148.60324;88.041542;317.41751;922.50085;NAN;32.994408;193.80051;409.77301;121.21738;47.386044;392.11359;248.91638;426.43494;375.27243;323.78738;574.99603;118.40645;230.01082;815.29669;321.44299;233.61586;98.889359;518.27161;152.74619;202.26816;32.657707;NAN;568.3634;127.52983;341.27557;NAN;NAN;NAN
380.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;48.034332;NAN;3.7256658;302.07385;NAN;579.49353;40.455162;535.7132;NAN;NAN;11.184634;247.10696;NAN;NAN;NAN;513.35565;NAN;NAN;NAN;131.77858;394.14182;276.85703;412.11111;31.123867;NAN;NAN;NAN;NAN;NAN;NAN;25.15929;151.76662;NAN;21.157408;207.38152;155.7114;114.06369;366.45905;168.39841;148.11761;77.74044;316.39459;941.31305;NAN;31.265329;184.78836;381.18109;116.95588;49.246422;387.59143;234.8867;412.8938;381.11459;326.71301;541.73352;116.8142;223.64188;824.71735;348.27396;236.29291;110.49557;516.97791;150.61703;190.04669;35.041958;NAN;551.09106;104.26024;350.54733;NAN;NAN;NAN
381;NAN;NAN;NAN;NAN;NAN;NAN;NAN;51.002129;NAN;3.7277565;279.15128;NAN;572.04877;35.558796;524.43268;NAN;NAN;10.057186;214.56206;NAN;NAN;NAN;499.04276;NAN;NAN;NAN;128.20621;374.3533;295.40048;397.06693;36.656288;NAN;NAN;NAN;NAN;NAN;NAN;29.070194;140.86859;NAN;17.962528;216.35695;181.3286;119.67026;369.32904;170.62572;147.24609;69.166641;314.64145;957.68573;NAN;29.942291;174.50113;352.63388;112.02446;51.315556;382.07269;219.80571;400.38062;391.29456;327.83832;507.87027;115.25776;217.92397;828.52496;378.17825;240.81296;122.80466;513.56091;149.84401;174.8614;37.546886;NAN;529.96796;85.126808;365.75391;NAN;NAN;NAN
381.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;53.645344;NAN;5.22649;255.96616;NAN;561.22321;31.35738;512.95776;NAN;NAN;9.506772;183.42636;NAN;NAN;NAN;482.81784;NAN;NAN;NAN;123.92195;353.4509;312.80917;381.58899;43.39135;NAN;NAN;NAN;NAN;NAN;NAN;33.229202;129.91888;NAN;16.14777;223.63974;208.27977;125.06208;369.84457;173.27458;146.25484;62.276726;312.38913;971.43524;NAN;29.082405;163.46364;324.88455;106.55335;53.589985;375.69354;204.18243;389.19345;405.1156;327.25702;473.70059;113.64105;212.21696;827.06958;411.19266;246.32457;135.68703;508.2861;150.72134;157.67697;40.149742;NAN;505.73309;69.796021;386.077;NAN;NAN;NAN
382;NAN;NAN;NAN;NAN;NAN;NAN;NAN;55.994164;NAN;8.0670929;232.94376;NAN;547.23871;27.843142;501.60779;NAN;NAN;9.4622993;154.10709;NAN;NAN;NAN;464.97827;NAN;NAN;NAN;118.9024;332.26096;328.48627;366.10431;51.378502;NAN;NAN;NAN;NAN;NAN;NAN;37.507755;119.0432;NAN;15.721941;229.03949;236.07999;130.14603;367.84204;176.27747;145.38359;56.934654;309.88879;982.45441;NAN;28.726536;152.26537;298.62521;100.70839;56.04546;368.67419;188.54155;379.50659;421.63391;325.10254;439.60565;111.89933;205.98773;820.75952;447.10327;252.04001;149.03607;501.44067;153.4185;139.61267;42.824223;NAN;479.00964;57.948601;410.4249;NAN;568.55182;NAN
382.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;58.086346;NAN;12.061195;210.48039;NAN;530.40234;24.992041;490.5943;NAN;NAN;9.8315344;127.0329;NAN;NAN;NAN;445.88593;NAN;NAN;NAN;113.19611;311.56046;341.80643;350.98499;60.594952;NAN;NAN;NAN;NAN;NAN;NAN;41.76128;108.33063;NAN;16.603325;232.50056;264.24176;134.82571;363.23489;179.51347;144.83742;52.939331;307.36996;990.69745;NAN;28.898493;141.5157;274.47678;NAN;58.63858;361.33908;173.38785;371.31461;439.75748;321.56335;405.99655;109.99867;198.88728;809.98212;485.40787;257.29794;162.75737;493.3042;157.97377;121.82183;45.531765;NAN;450.2937;49.291607;437.48831;NAN;548.73718;NAN
383;NAN;NAN;NAN;NAN;NAN;NAN;NAN;59.956028;NAN;16.994991;188.92366;NAN;511.10062;22.764557;480.0282;NAN;NAN;10.507116;102.64101;NAN;NAN;NAN;425.95197;NAN;NAN;NAN;106.91131;292.02014;352.17889;336.50241;70.934898;NAN;NAN;NAN;NAN;NAN;NAN;45.841351;97.834152;NAN;18.624767;234.12491;292.29721;139.00806;356.03195;182.82878;144.77954;50.056149;305.00763;996.16998;NAN;29.60323;131.80284;252.98434;NAN;61.311253;354.11426;159.17416;364.41077;458.36401;316.8848;373.26727;107.92166;190.80414;795.03546;525.29315;261.6076;176.74738;484.15811;164.2681;105.38642;48.225456;NAN;419.97507;43.560055;465.87048;NAN;526.93652;NAN
383.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;61.621338;NAN;22.638588;168.55882;NAN;489.78815;21.107489;469.93445;NAN;NAN;11.370578;81.356972;NAN;NAN;NAN;405.61578;NAN;NAN;NAN;100.19441;274.15305;359.09976;322.80478;82.22097;NAN;NAN;NAN;NAN;NAN;NAN;49.609074;87.591927;NAN;21.549398;234.1655;319.82767;142.61127;346.34698;186.04724;145.32559;48.041752;302.88748;998.91516;NAN;30.827656;123.66357;234.60768;NAN;63.997284;347.49738;146.27885;358.38992;476.42722;311.33337;341.7475;105.66586;181.85791;776.09399;565.67474;264.66586;190.8783;474.28104;172.03896;91.238426;50.846989;NAN;388.38861;40.505112;494.21082;NAN;503.32422;NAN
384;NAN;NAN;NAN;NAN;NAN;NAN;NAN;63.074318;NAN;28.758188;149.60147;NAN;466.96872;19.95742;460.27194;NAN;NAN;12.305378;63.565533;NAN;NAN;NAN;385.32272;NAN;NAN;NAN;93.210991;258.28091;362.21487;309.89554;94.22403;NAN;NAN;NAN;NAN;NAN;NAN;52.947292;77.645035;NAN;25.092424;233.00481;346.49939;145.57802;334.39828;189.0018;146.54279;46.674503;301.00375;999;NAN;32.548969;117.56112;219.70892;NAN;66.629982;342.01212;134.99448;352.70261;493.12823;305.18198;311.67368;103.24549;172.40932;753.20197;605.27972;266.34805;204.97557;463.88953;180.92113;80.112572;53.332577;NAN;355.85413;39.877178;521.31384;NAN;478.03082;NAN
384.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;64.279762;NAN;35.12635;132.19624;NAN;443.17545;19.24407;450.9606;NAN;NAN;13.204913;49.585228;NAN;NAN;NAN;365.50259;NAN;NAN;NAN;86.129372;244.53098;361.38455;297.6424;106.69125;NAN;NAN;NAN;NAN;NAN;NAN;55.771038;68.048355;NAN;28.943642;231.11624;372.08847;147.88918;320.49908;191.54684;148.44398;45.770031;299.26401;996.51233;NAN;34.739513;113.86293;208.5304;NAN;69.150177;338.14172;125.53963;346.7341;507.94971;298.68137;283.17773;100.70387;163.00153;726.31805;642.76453;266.69144;218.82414;453.12912;190.46068;72.52314;55.617588;NAN;322.73615;41.412415;546.21899;NAN;451.17923;NAN
385;NAN;NAN;NAN;NAN;NAN;NAN;NAN;65.179802;NAN;41.532375;116.41938;NAN;418.94693;18.894293;441.90625;NAN;NAN;13.982836;39.635674;NAN;NAN;NAN;346.54507;NAN;NAN;NAN;79.102615;232.84778;356.70602;285.79071;119.38075;NAN;NAN;NAN;NAN;NAN;NAN;58.030212;58.874382;NAN;32.794682;229.00949;396.5032;149.57379;305.03754;193.56908;150.98569;45.192131;297.51944;991.57404;NAN;37.376301;112.83218;201.16634;NAN;71.512512;336.26187;118.07969;339.89883;520.71777;292.03922;256.29498;98.126556;154.24017;695.37494;676.83942;265.83673;232.18097;442.09024;200.18765;68.789642;57.65406;NAN;289.48938;44.829357;568.25531;NAN;422.91833;NAN
385.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;65.702629;NAN;47.789383;102.28567;NAN;394.80298;18.835566;433.02191;NAN;NAN;14.580386;33.813782;NAN;NAN;NAN;328.77954;NAN;NAN;NAN;72.259857;223.03206;348.50864;274.0358;132.08832;NAN;NAN;NAN;NAN;NAN;NAN;59.712112;50.226063;NAN;36.36272;227.18025;419.79822;150.72334;288.45044;195.00015;154.05956;44.855549;295.60306;984.35291;NAN;40.450035;114.60599;197.54259;NAN;73.688995;336.59158;112.75432;331.73148;531.60052;285.40872;230.98454;95.650612;146.70706;660.35791;706.39764;263.9971;244.79099;430.82098;209.65952;69.080223;59.416496;NAN;256.67294;49.808594;587.03833;144.49857;393.45862;NAN
386;NAN;NAN;NAN;NAN;NAN;NAN;NAN;65.776962;NAN;53.738316;89.759995;NAN;371.22418;18.999907;424.24835;NAN;NAN;14.971837;32.085613;NAN;NAN;NAN;312.46066;NAN;NAN;NAN;65.703484;214.78838;337.32162;262.09561;144.66638;NAN;NAN;NAN;NAN;NAN;NAN;60.839191;42.232868;NAN;39.41296;226.05345;442.1442;151.49623;271.19351;195.82512;157.50357;44.718323;293.3624;975.06189;NAN;43.956772;119.18923;197.39325;NAN;75.667877;339.16989;109.70749;321.9762;541.07739;278.86951;207.15991;93.471756;140.85358;621.39392;730.60962;261.41461;256.42572;419.35538;218.47502;73.457397;60.906315;NAN;224.91734;56.009018;602.46118;141.57849;363.0885;NAN
386.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;65.345116;NAN;59.250252;78.771301;NAN;348.63669;19.326429;415.57034;NAN;NAN;15.163586;34.289398;NAN;NAN;NAN;297.76239;NAN;NAN;NAN;59.508308;207.77986;323.81482;249.76682;157.02626;NAN;NAN;NAN;NAN;NAN;NAN;61.463863;35.049171;NAN;41.771072;225.93291;463.78394;152.11411;253.71532;196.07492;161.11617;44.774086;290.67325;963.94141;NAN;47.890987;126.44526;200.25557;NAN;77.449265;343.86307;109.11079;310.6203;549.8269;272.42029;184.72548;91.843208;136.91783;578.80304;748.99249;258.32474;266.89291;407.71359;226.29504;81.916786;62.144264;NAN;194.91829;63.060791;614.66809;138.77788;332.17358;NAN
387;NAN;NAN;NAN;NAN;NAN;NAN;NAN;64.375542;NAN;64.22625;69.227104;NAN;327.39932;19.763691;407.02652;NAN;NAN;15.189512;40.157318;NAN;NAN;NAN;284.77576;NAN;NAN;NAN;53.732021;201.68051;308.73932;236.9787;169.13148;NAN;NAN;NAN;NAN;NAN;NAN;61.660084;28.850691;NAN;43.332653;226.96452;484.97278;152.84056;236.43291;195.81654;164.65916;45.03801;287.45541;951.23938;NAN;52.23489;136.08644;205.49295;NAN;79.037689;350.41144;111.17452;297.88141;558.60132;265.99118;163.60364;91.067513;134.86703;533.15228;761.41803;254.98938;276.0459;395.96152;232.8187;94.42704;63.163437;NAN;167.37257;70.582748;623.93915;136.15288;301.14331;NAN
387.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;62.872005;NAN;68.595627;61.028133;NAN;307.79565;20.271545;398.71268;NAN;NAN;15.099356;49.341167;NAN;NAN;NAN;273.51443;NAN;NAN;NAN;48.426895;196.22124;292.8298;223.80174;180.97774;NAN;NAN;NAN;NAN;NAN;NAN;61.515411;23.827557;NAN;44.063557;229.12329;505.90579;153.94954;219.71483;195.13977;167.88158;45.527809;283.66992;937.18402;NAN;56.953423;147.68933;212.3549;NAN;80.434288;358.49969;116.14015;284.16763;568.0799;259.43832;143.75194;91.482224;134.38846;485.26505;768.08643;251.69489;283.7829;384.23865;237.77164;110.94968;64.007439;NAN;142.9296;78.211746;630.60059;133.70924;270.46201;NAN
388;NAN;NAN;NAN;NAN;NAN;NAN;NAN;60.878487;NAN;72.315895;54.077469;NAN;290.02621;20.821484;390.7764;NAN;NAN;14.945388;61.443092;NAN;NAN;NAN;263.9205;NAN;NAN;NAN;43.647537;191.21886;276.74301;210.42242;192.56853;NAN;NAN;NAN;NAN;NAN;NAN;61.122257;20.165598;NAN;43.994686;232.22528;526.64282;155.69;203.86832;194.12732;170.5472;46.249363;279.29843;921.96289;NAN;61.989372;160.70834;220.07028;NAN;81.630882;367.83304;124.25145;270.0033;578.72534;252.54587;125.15592;93.437126;134.97624;436.18378;769.45129;248.76517;290.04202;372.74969;240.89563;131.37419;64.725586;NAN;122.1077;85.607094;634.91339;131.41168;240.58249;NAN
388.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;58.475002;NAN;75.373688;48.289284;NAN;274.20737;21.397236;383.40253;NAN;NAN;14.772269;76.041557;NAN;NAN;NAN;255.87657;NAN;NAN;NAN;39.44957;186.58937;261.01935;197.09222;203.88376;NAN;NAN;NAN;NAN;NAN;NAN;60.570896;18.02212;NAN;43.216351;235.95677;547.05835;158.24706;189.13646;192.84427;172.46368;47.183678;274.31747;905.70905;NAN;67.258713;174.5209;227.93488;NAN;82.605865;378.1915;135.71402;255.94322;590.69507;245.0625;107.83375;97.259674;136.02063;387.12589;766.12921;246.54413;294.78647;361.75723;241.95389;155.46007;65.37793;NAN;105.22314;92.463486;636.98907;129.19804;211.91731;NAN
389;NAN;NAN;NAN;NAN;NAN;NAN;NAN;55.768063;NAN;77.785065;43.592224;NAN;260.37216;21.994425;376.79242;NAN;NAN;14.613111;92.71965;NAN;NAN;NAN;249.21977;NAN;NAN;NAN;35.887527;182.33842;246.04883;184.075;214.85063;NAN;NAN;NAN;NAN;NAN;NAN;59.945721;17.513844;NAN;41.864307;239.92134;566.82458;161.71838;175.70003;191.33856;173.48868;48.286716;268.69006;888.48608;NAN;72.653412;188.48636;235.40331;NAN;83.323929;389.46295;150.64273;242.50308;603.78778;236.7397;91.8274;103.2106;136.91435;339.39169;758.8053;245.43773;297.99619;351.58591;240.76733;182.72737;66.03434;NAN;92.375259;98.518158;636.70618;126.9935;184.80563;NAN
389.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;52.878963;NAN;79.593613;39.928055;NAN;248.47662;22.619019;371.1376;NAN;NAN;14.487967;111.08458;NAN;NAN;NAN;243.75591;NAN;NAN;NAN;33.013348;178.53906;232.05902;171.60687;225.33185;NAN;NAN;NAN;NAN;NAN;NAN;59.318314;18.703249;NAN;40.109417;243.68471;585.42731;166.09178;163.68597;189.59747;173.55519;49.496418;262.36002;870.29053;NAN;78.035912;202.00017;242.15346;NAN;83.740044;401.63293;169.01355;230.11678;617.42517;227.3764;77.196503;111.45256;137.1835;294.25266;748.14655;245.89574;299.6579;342.61813;237.24287;212.36993;66.771957;NAN;83.468956;103.58193;633.69403;124.72264;159.50577;NAN
390;NAN;NAN;NAN;NAN;NAN;NAN;NAN;49.928043;NAN;80.865242;37.249702;NAN;238.4071;23.284513;366.59097;NAN;NAN;14.409217;130.77792;NAN;NAN;NAN;239.27267;NAN;NAN;NAN;30.869532;175.2973;219.14046;159.86295;235.12448;NAN;NAN;NAN;NAN;NAN;NAN;58.744141;21.587097;NAN;38.142864;246.81812;602.23163;171.24234;153.1786;187.54855;172.67804;50.730473;255.25539;851.06689;NAN;83.250732;214.54803;248.13141;NAN;83.806084;414.75418;190.62775;219.0889;630.69824;216.86287;64.015648;122.03192;136.54875;252.82967;734.72522;248.36308;299.7731;335.25882;231.43289;243.2198;67.683273;NAN;78.264854;107.54762;627.35321;122.31675;136.19202;NAN
390.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;47.021286;NAN;81.682571;35.513649;NAN;229.98875;24.007711;363.23737;NAN;NAN;14.38234;151.4749;NAN;NAN;NAN;235.54703;NAN;NAN;NAN;29.485868;172.71231;207.27502;148.92227;243.97774;NAN;NAN;NAN;NAN;NAN;NAN;58.259705;26.094007;NAN;36.1614;248.93846;616.56946;176.94676;144.2299;185.06198;170.95052;51.905033;247.30356;830.73438;NAN;88.137108;225.74541;253.54752;NAN;83.479446;428.86887;215.07266;209.60001;642.45441;205.21371;52.345535;134.86658;134.98708;216.00311;718.98071;253.25803;298.37662;329.86993;223.56436;273.77451;68.880371;NAN;76.420876;110.38608;616.96466;119.7127;114.97072;NAN
391;NAN;NAN;NAN;NAN;NAN;NAN;NAN;44.239674;NAN;82.139351;34.671535;NAN;222.99666;24.805025;361.07336;NAN;NAN;14.409654;172.88834;NAN;NAN;NAN;232.3522;NAN;NAN;NAN;28.87727;170.83885;196.37326;138.77257;251.6192;NAN;NAN;NAN;NAN;NAN;NAN;57.880962;32.083115;NAN;34.353943;249.73883;627.82867;182.91527;136.86749;181.94209;168.53416;52.943462;238.45175;809.2157;NAN;92.539886;235.36407;258.81726;NAN;82.731239;443.94302;241.71646;201.71623;651.42657;192.60048;42.222767;149.74718;132.69063;184.33266;701.20612;260.9404;295.56213;326.74625;214.06316;302.29373;70.488823;NAN;77.549339;112.15388;601.82031;116.85036;95.907852;NAN
391.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;41.633965;NAN;82.331551;34.663799;NAN;217.17026;25.688526;359.9928;NAN;NAN;14.497016;194.76468;NAN;NAN;NAN;229.46268;NAN;NAN;NAN;29.046864;169.66417;186.3242;129.32379;257.78476;NAN;NAN;NAN;NAN;NAN;NAN;57.6045;39.347828;NAN;32.887508;249.00526;635.54388;188.83629;131.09953;177.96764;165.63051;53.786736;228.68977;786.46753;NAN;96.318779;243.33386;264.47113;NAN;81.552116;459.80096;269.72089;195.40654;656.37909;179.35876;33.655392;166.35475;129.98618;158.02136;681.56238;271.66898;291.47668;326.06223;203.59564;326.92523;72.640739;NAN;81.281174;112.96006;581.36493;113.66828;79.057182;NAN
392;NAN;NAN;NAN;NAN;NAN;NAN;NAN;39.226208;NAN;82.344978;35.417374;NAN;212.23007;26.662786;359.78378;NAN;NAN;14.659908;216.87517;NAN;NAN;NAN;226.65804;NAN;NAN;NAN;29.983299;169.0981;177.02887;120.44828;262.24902;NAN;NAN;NAN;NAN;NAN;NAN;57.405476;47.628513;NAN;31.894058;246.62508;639.46558;194.42535;126.91684;172.95345;162.44997;54.398628;218.08881;762.50439;NAN;99.360008;249.70204;271.04755;NAN;79.955505;476.06784;298.06808;190.56691;656.2312;165.97102;26.616716;184.28378;127.2844;136.93912;660.12195;285.58951;286.34232;327.80017;193.03114;345.86288;75.46595;NAN;87.3424;112.95186;555.30347;110.10261;64.481766;NAN
392.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;37.014977;NAN;82.246185;36.843086;NAN;207.89488;27.722637;360.13687;NAN;NAN;14.922341;239.01688;NAN;NAN;NAN;223.72708;NAN;NAN;NAN;31.66687;168.97939;168.42664;112.02187;264.84613;NAN;NAN;NAN;NAN;NAN;NAN;57.24213;56.626972;NAN;31.459631;242.58102;639.59607;199.46132;124.2914;166.77815;159.19682;54.784336;206.82233;737.42157;NAN;101.58527;254.57715;278.97501;NAN;77.977455;492.16592;325.61206;187.0536;650.18134;153.06024;21.040302;203.0504;124.95331;120.65177;636.91779;302.73755;280.45886;331.73245;183.43007;357.53751;79.07151;NAN;95.608788;112.30532;523.67627;106.09119;52.275127;NAN
393;NAN;NAN;NAN;NAN;NAN;NAN;NAN;34.986183;NAN;82.075005;38.837429;NAN;203.90068;28.851908;360.66806;NAN;NAN;15.315549;261.0087;NAN;NAN;NAN;220.47008;NAN;NAN;NAN;34.068863;169.09837;160.51207;103.96084;265.48907;NAN;NAN;NAN;NAN;NAN;NAN;57.059635;66.008781;NAN;31.616575;236.94498;636.18176;203.821;123.17269;159.42509;156.05144;54.989727;195.17825;711.40338;NAN;102.96611;258.07129;288.4715;NAN;75.672997;507.34555;351.13437;184.70711;637.79175;141.36125;16.823162;222.09299;123.24928;108.47913;611.97314;323.05606;274.18839;337.43866;175.96909;360.8092;83.534668;NAN;106.11727;111.19083;486.91541;101.58399;42.568775;NAN
393.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;33.121788;NAN;81.842178;41.288452;NAN;200.01801;30.023643;360.94839;NAN;NAN;15.871775;282.69498;NAN;NAN;NAN;216.70235;NAN;NAN;NAN;37.1539;169.22234;153.32378;96.259628;264.1778;NAN;NAN;NAN;NAN;NAN;NAN;56.793392;75.421555;NAN;32.342834;229.85951;629.67615;207.48343;123.48161;150.99232;153.15567;55.087872;183.54247;684.7041;NAN;103.52714;260.24637;299.46179;NAN;73.109581;520.76471;373.4082;183.35992;619.04382;131.65601;13.829583;240.78117;122.26747;99.576035;585.34521;346.43433;267.93216;344.33127;171.84436;355.12958;88.890831;NAN;119.06358;109.75751;445.8512;96.555389;35.522663;NAN
394;NAN;NAN;NAN;NAN;NAN;NAN;NAN;31.404448;NAN;81.53244;44.085487;NAN;196.06679;31.201427;360.5426;NAN;NAN;16.621729;303.9469;NAN;NAN;NAN;212.26073;NAN;NAN;NAN;40.887497;169.12785;146.94322;89.001442;261.0025;NAN;NAN;NAN;NAN;NAN;NAN;56.37693;84.50724;NAN;33.566254;221.51935;620.66949;210.52214;125.10522;141.69917;150.61028;55.167927;172.37737;657.60901;NAN;103.35016;261.08835;311.55685;NAN;70.359711;531.6012;391.26254;182.8438;594.34576;124.71661;11.899597;258.42438;121.97408;93.019211;557.16675;372.77023;262.08496;351.67899;172.17593;340.63354;95.125801;NAN;134.74564;108.11314;401.68179;91.017113;31.314087;NAN
394.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;29.822533;NAN;81.111351;47.128716;NAN;191.92802;32.34145;359.05301;NAN;NAN;17.585987;324.66687;NAN;NAN;NAN;207.01306;NAN;NAN;NAN;45.245083;168.63718;141.48502;82.353104;256.13531;NAN;NAN;NAN;NAN;NAN;NAN;55.74762;92.915565;NAN;35.17123;212.14893;609.80786;213.07681;127.89256;131.86328;148.48268;55.312263;162.1763;630.39349;NAN;102.57072;260.49451;324.0773;NAN;67.494598;539.16388;403.65216;182.97098;564.51117;121.22913;10.864261;274.29193;122.25526;87.907585;527.66748;402.01788;257.00073;358.6803;177.86328;318.13937;102.17361;NAN;153.51952;106.31461;355.87387;85.026733;30.113968;NAN
395;NAN;NAN;NAN;NAN;NAN;NAN;NAN;28.369751;NAN;80.535751;50.33614;NAN;187.54828;33.395771;356.159;NAN;NAN;18.772959;344.77966;NAN;NAN;NAN;200.86716;NAN;NAN;NAN;50.21912;167.64301;137.07298;76.515816;249.81717;NAN;NAN;NAN;NAN;NAN;NAN;54.851517;100.31136;NAN;37.010815;201.98109;597.7041;215.30969;131.65097;121.86853;146.81764;55.58292;153.42305;603.29504;NAN;101.37411;258.28329;336.14127;NAN;64.579697;542.99933;409.72366;183.53223;530.68774;121.73293;10.555617;287.64157;122.95631;83.445351;497.17822;434.2049;252.95142;364.54486;189.52071;289.0943;109.92794;NAN;175.70761;104.37258;310.0365;78.689919;32.052738;NAN
395.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;27.042679;NAN;79.766777;53.647785;NAN;182.93745;34.316013;351.64651;NAN;NAN;20.177269;364.22656;NAN;NAN;NAN;193.78108;NAN;NAN;NAN;55.821114;166.13193;133.81659;71.692963;242.33701;NAN;NAN;NAN;NAN;NAN;NAN;53.6478;106.39079;NAN;38.924427;191.24651;584.87585;217.36868;136.1459;112.1304;145.63344;56.003635;146.55966;576.48999;NAN;99.990982;254.22203;346.77802;NAN;61.673058;542.96875;408.87436;184.29585;494.27054;126.58863;10.819595;297.75632;123.97034;79.010582;466.12778;469.42969;250.09897;368.54861;207.42384;255.43143;118.25835;NAN;201.51799;102.24377;265.79004;72.157303;37.195164;NAN
396;NAN;NAN;NAN;NAN;NAN;NAN;NAN;25.83688;NAN;78.781281;57.026665;NAN;178.16405;35.056625;345.43005;NAN;NAN;21.785126;382.95752;NAN;NAN;NAN;185.77216;NAN;NAN;NAN;62.082016;164.19148;131.79759;68.062149;234.00911;NAN;NAN;NAN;NAN;NAN;NAN;52.111847;110.89091;NAN;40.75771;180.15599;571.69769;219.35509;141.10442;103.05046;144.94012;56.552742;141.9532;550.08435;NAN;98.672653;248.08267;355.04419;NAN;58.824928;539.27881;400.806;185.02727;456.8284;135.93442;11.527191;303.99213;125.28316;74.206413;435.01334;507.80682;248.4928;370.09692;231.49228;219.36128;127.02193;NAN;230.95999;99.859001;224.65903;65.61515;45.507038;NAN
396.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;24.739895;NAN;77.5811;60.455166;NAN;173.34592;35.577068;337.56003;NAN;NAN;23.576349;400.92032;NAN;NAN;NAN;176.92476;NAN;NAN;NAN;69.04232;162.00639;131.06644;65.755226;225.14865;NAN;NAN;NAN;NAN;NAN;NAN;50.236328;113.60635;NAN;42.377048;168.88579;558.39178;221.30603;146.22488;94.980385;144.74637;57.173275;139.86667;524.11139;NAN;97.663811;239.70282;360.12906;NAN;56.079136;532.4599;385.56662;185.49811;419.97726;149.67729;12.589508;305.83051;126.97722;68.871902;404.36926;549.38385;248.06735;368.76584;261.33395;183.14194;136.0629;NAN;263.84921;97.140251;188.00693;59.269974;56.826145;NAN
397;NAN;NAN;NAN;NAN;NAN;NAN;NAN;23.726717;NAN;76.196564;63.928764;NAN;168.63745;35.843475;328.21375;NAN;NAN;25.531668;418.0513;NAN;NAN;NAN;167.39238;NAN;NAN;NAN;76.747375;159.8428;131.63263;64.870003;216.05162;NAN;NAN;NAN;NAN;NAN;NAN;48.028988;114.40417;NAN;43.682133;157.56905;545.04712;223.18088;151.19017;88.194489;145.05826;57.787472;140.43904;498.54547;NAN;97.175751;229.05765;361.45099;NAN;53.474689;523.31134;363.57303;185.49628;385.27777;167.52782;13.96317;302.93478;129.16924;63.080509;374.72592;594.06165;248.66096;364.37643;296.28845;148.88431;145.21945;NAN;299.79324;94.033455;156.96188;53.330402;70.859642;NAN
397.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;22.759811;NAN;74.683983;67.447739;NAN;164.21432;35.829708;317.67551;NAN;NAN;27.636307;434.26379;NAN;NAN;NAN;157.39503;NAN;NAN;NAN;85.238693;158.02585;133.4537;65.477165;206.97723;NAN;NAN;NAN;NAN;NAN;NAN;45.512222;113.24281;NAN;44.612411;146.29391;531.64691;224.86372;155.68506;82.871117;145.87917;58.313026;143.67891;473.31805;NAN;97.366226;216.32074;358.71921;NAN;51.046562;512.81635;335.6091;184.85413;354.11923;189.01419;15.646176;295.20493;131.95561;57.096138;346.57437;641.48254;250.0482;357.0188;335.50531;118.37862;154.32681;NAN;338.23428;90.546585;132.40222;47.98867;87.192184;NAN
398;NAN;NAN;NAN;NAN;NAN;NAN;NAN;21.793785;NAN;73.121758;71.004448;NAN;160.25386;35.517387;306.30005;NAN;NAN;29.884117;449.43912;NAN;NAN;NAN;147.20312;NAN;NAN;NAN;94.542168;156.90999;136.45584;67.621803;198.13765;NAN;NAN;NAN;NAN;NAN;NAN;42.720688;110.17676;NAN;45.145493;135.10793;518.10138;226.18477;159.41356;79.082817;147.21632;58.686398;149.46155;448.34698;NAN;98.327812;201.87878;351.95789;NAN;48.825851;502.03488;302.79352;183.45181;327.61917;213.49814;17.661459;282.8118;135.36176;51.325428;320.32623;690.94781;251.97845;347.03738;378.02496;92.958549;163.20714;NAN;378.47427;86.743271;114.95427;43.402069;105.29782;NAN
398.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;20.780964;NAN;71.60231;74.572136;NAN;156.91849;34.895641;294.47147;NAN;NAN;32.274239;463.41443;NAN;NAN;NAN;137.11786;NAN;NAN;NAN;104.64697;156.84868;140.54997;71.318504;189.69513;NAN;NAN;NAN;NAN;NAN;NAN;39.699821;105.34989;NAN;45.291924;124.03214;504.28934;226.94537;162.11877;76.807312;149.07179;58.874352;157.53787;423.56213;NAN;100.08578;186.34779;341.47302;NAN;46.837402;491.98529;266.51978;181.21732;306.56592;240.21812;20.036938;266.20544;139.30064;46.277889;296.28464;741.35071;254.2043;335.008;422.83966;73.443657;171.66884;NAN;419.69278;82.737518;104.99753;39.679276;124.57434;NAN
399;NAN;NAN;NAN;NAN;NAN;NAN;NAN;19.678116;NAN;70.223732;78.094208;NAN;154.33974;33.960575;282.56091;NAN;NAN;34.813156;475.97992;NAN;NAN;NAN;127.44407;NAN;NAN;NAN;115.48904;158.16373;145.64032;76.548286;181.76231;NAN;NAN;NAN;NAN;NAN;NAN;36.506371;98.995232;NAN;45.081051;113.08154;490.09753;226.95634;163.60007;75.963074;151.42435;58.890629;167.55847;398.91528;NAN;102.60303;170.54645;327.79584;NAN;45.096577;483.54254;228.37184;178.12892;291.38846;268.3266;22.788826;246.08676;143.56471;42.51807;274.62137;791.2608;256.50864;321.69861;468.95447;60.119781;179.49908;NAN;460.97678;78.679703;102.67087;36.8722;144.37489;NAN
399.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;18.455746;NAN;69.081604;81.47747;NAN;152.60695;32.714748;270.88531;NAN;NAN;37.514809;486.87637;NAN;NAN;NAN;118.46072;NAN;NAN;NAN;126.93911;161.12149;151.62914;83.277718;174.41304;NAN;NAN;NAN;NAN;NAN;NAN;33.204937;91.41748;NAN;44.550507;102.27885;475.43478;226.0641;163.72816;76.406258;154.2363;58.80085;179.09483;374.38458;NAN;105.79845;155.44336;311.59387;NAN;43.606518;477.34589;190.02283;174.21902;282.14301;296.94025;25.907619;223.36217;147.85512;40.60836;255.37233;839.02173;258.71503;308.01877;515.41565;52.78952;186.45833;NAN;501.38028;74.759071;107.87505;34.974884;164.05363;NAN
400;NAN;NAN;NAN;NAN;NAN;NAN;NAN;17.104109;NAN;68.259201;84.591507;NAN;151.75708;31.167074;259.6713;NAN;NAN;40.396896;495.79742;NAN;NAN;NAN;110.38985;NAN;NAN;NAN;138.79111;165.91277;158.42972;91.448227;167.70103;NAN;NAN;NAN;NAN;NAN;NAN;29.866133;82.970474;NAN;43.735817;91.666489;460.25027;224.17252;162.45464;77.961052;157.44904;58.712593;191.67265;349.979;NAN;109.58198;142.0818;293.59824;NAN;42.355358;473.74866;153.12852;169.55519;278.5296;325.18762;29.356045;199.07291;151.83504;41.048107;238.44316;882.88452;260.69781;294.93756;561.34076;50.869167;192.29498;NAN;539.99457;71.169739;120.28007;33.928295;183.00435;NAN
400.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;15.636926;NAN;67.823112;87.272881;NAN;151.76845;29.332884;249.03165;NAN;NAN;43.471043;502.40097;NAN;NAN;NAN;103.36696;NAN;NAN;NAN;150.76318;172.638;165.97758;100.9664;161.68445;NAN;NAN;NAN;NAN;NAN;NAN;26.563124;74.024399;NAN;42.665131;81.317642;444.53424;221.2538;159.81348;80.422409;160.99368;58.7672;204.80864;325.7326;NAN;113.88822;131.49092;274.51953;NAN;41.315929;472.77823;119.20854;164.24495;279.92886;352.26636;33.054615;174.30453;155.20915;44.23164;223.63831;921.21356;262.3913;283.40115;605.90466;53.520107;196.76915;NAN;575.98993;68.082993;139.35323;33.627491;200.69713;NAN
401;NAN;NAN;NAN;NAN;NAN;NAN;NAN;14.091009;NAN;67.824989;89.332489;NAN;152.55855;27.235428;238.95871;NAN;NAN;46.734993;506.33224;NAN;NAN;NAN;97.42041;NAN;NAN;NAN;162.51173;181.29756;174.20802;111.70234;156.44948;NAN;NAN;NAN;NAN;NAN;NAN;23.369831;64.933815;NAN;41.357777;71.341911;428.30942;217.35007;155.91579;83.548828;164.79428;59.100883;218.04262;301.69846;NAN;118.69794;124.59561;254.97865;NAN;40.447529;474.16208;89.557983;158.42184;285.47922;377.50397;36.890244;150.09778;157.79774;50.386482;210.69746;952.65179;263.79346;274.29132;648.32666;59.793049;199.67383;NAN;608.63873;65.62793;164.37439;33.932888;216.70837;NAN
401.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;12.519701;NAN;68.303322;90.569946;NAN;153.98677;24.907118;229.32982;NAN;NAN;50.169167;507.24841;NAN;NAN;NAN;92.463585;NAN;NAN;NAN;173.65746;191.78964;183.04851;123.46581;152.12564;NAN;NAN;NAN;NAN;NAN;NAN;20.359421;56.009869;NAN;39.825089;61.880363;411.62424;212.56401;150.93758;87.097778;168.76109;59.815948;230.96379;277.95114;NAN;124.05414;122.14391;235.46751;NAN;39.699459;477.36383;65.176788;152.2254;294.16446;400.39789;40.731674;127.37896;159.58037;59.546436;199.34915;976.26868;264.94736;268.34479;687.8559;68.74604;200.87134;NAN;637.35376;63.855835;194.45509;34.68166;230.73485;NAN
402;NAN;NAN;NAN;NAN;NAN;NAN;NAN;10.985527;NAN;69.28492;90.79335;NAN;155.86111;22.391603;219.92781;NAN;NAN;53.736076;504.84607;NAN;NAN;NAN;88.304558;NAN;NAN;NAN;183.81911;203.91643;192.39288;135.99763;148.89178;NAN;NAN;NAN;NAN;NAN;NAN;17.598864;47.509285;NAN;38.075726;53.095886;394.53836;207.04128;145.10393;90.849129;172.79482;60.959503;243.24823;254.58835;NAN;130.06316;124.63129;216.34409;NAN;39.016479;481.62546;46.736298;145.78339;304.89618;420.63907;44.442463;106.90688;160.73126;71.556702;189.34801;991.66943;265.94693;266.08362;723.75201;79.514244;200.3233;NAN;661.7215;62.750591;228.55986;35.699593;242.59749;NAN
402.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;9.5513611;NAN;70.789009;89.837784;NAN;157.94766;19.745724;210.47353;NAN;NAN;57.378223;498.89941;NAN;NAN;NAN;84.676125;NAN;NAN;NAN;192.64946;217.39694;202.09039;148.97037;146.95924;NAN;NAN;NAN;NAN;NAN;NAN;15.14842;39.63269;NAN;36.121357;45.154186;377.12512;200.95171;138.66957;94.596428;176.79774;62.528198;254.67712;231.74472;NAN;136.88235;132.23848;197.85214;NAN;38.34499;486.04114;34.580406;139.20871;316.59146;438.12912;47.900276;89.224327;161.57283;86.084297;180.51073;999;266.91571;267.78772;755.33575;91.362015;198.10191;NAN;681.54761;62.240341;265.55334;36.814064;252.22993;NAN
403;NAN;NAN;NAN;NAN;NAN;NAN;NAN;8.2742262;NAN;72.828819;87.586197;NAN;159.98344;17.041037;200.66765;NAN;NAN;61.01783;489.28702;NAN;NAN;NAN;81.277191;NAN;NAN;NAN;199.86397;231.8856;211.92792;162.00113;146.55383;NAN;NAN;NAN;NAN;NAN;NAN;13.057628;32.527363;NAN;33.98357;38.209785;359.4628;194.47537;131.89859;98.173492;180.67574;64.472801;265.14676;209.60591;NAN;144.70061;144.80608;180.15808;NAN;37.638531;489.62726;28.748877;132.60263;328.22522;452.9761;51.0149;74.634689;162.49278;102.63876;172.71405;998.87366;267.98788;273.47504;782.04376;103.70593;194.40974;NAN;696.86481;62.191677;304.25476;37.866459;259.65527;NAN
403.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;7.1999202;NAN;75.41169;83.986717;NAN;161.69135;14.364246;190.23288;NAN;NAN;64.563934;476.02094;NAN;NAN;NAN;77.823524;NAN;NAN;NAN;205.26411;246.99034;221.61778;174.68065;147.87567;NAN;NAN;NAN;NAN;NAN;NAN;11.360343;26.312744;NAN;31.699131;32.389359;341.64871;187.77635;125.04508;101.45348;184.3336;66.707657;274.65073;188.41655;NAN;153.69608;161.83807;163.38022;NAN;36.861248;491.40906;29.026356;126.05699;338.88074;465.45847;53.736809;63.207108;163.84216;120.60403;165.89703;992.22144;269.2988;282.91168;803.50043;116.11107;189.57397;NAN;707.95819;62.440262;343.5022;38.721935;264.96298;NAN
404;NAN;NAN;NAN;NAN;NAN;NAN;NAN;6.3582454;NAN;78.536507;79.067589;NAN;162.79771;11.815228;178.95476;NAN;NAN;67.91877;459.26392;NAN;NAN;NAN;74.097076;NAN;NAN;NAN;208.75331;262.29282;230.81204;186.6143;151.06815;NAN;NAN;NAN;NAN;NAN;NAN;10.075686;21.093868;NAN;29.32078;27.782318;323.8064;180.99312;118.33846;104.35059;187.67563;69.132545;283.25406;168.47507;NAN;163.99521;182.56407;147.63014;NAN;35.989529;490.50409;35.000793;119.65954;347.76883;475.95813;56.059944;54.797848;165.87062;139.28671;160.05492;980.12976;270.9588;295.65802;819.61145;128.27394;184.02235;NAN;715.34351;62.813877;382.22702;39.278694;268.28949;NAN
404.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;5.764482;NAN;82.189545;72.94297;NAN;163.05084;9.5031967;166.717;NAN;NAN;70.983109;439.33557;NAN;NAN;NAN;69.98999;NAN;NAN;NAN;210.34148;277.37219;239.11734;197.46602;156.18477;NAN;NAN;NAN;NAN;NAN;NAN;9.2058086;16.986181;NAN;26.911476;24.43511;306.09958;174.22604;111.97354;106.81822;190.61569;71.65004;291.0354;150.12155;NAN;175.63783;206.01402;133.03319;NAN;35.011349;486.18634;46.126415;113.48064;354.25464;484.87012;58.026131;49.085258;168.67712;157.97983;155.21761;963.64899;273.03104;311.16455;830.56262;139.95631;178.24161;NAN;719.77051;63.157478;419.50443;39.472076;269.79767;NAN
405;NAN;NAN;NAN;NAN;NAN;NAN;NAN;5.422318;NAN;86.339188;65.810555;NAN;162.23752;7.541739;153.52499;NAN;NAN;73.666824;416.69165;NAN;NAN;NAN;65.530037;NAN;NAN;NAN;210.14307;291.82275;246.11147;206.96767;163.16406;NAN;NAN;NAN;NAN;NAN;NAN;8.73843;14.125406;NAN;24.534849;22.352663;288.7193;167.53159;106.10579;108.84974;193.07617;74.188042;298.04324;133.72063;NAN;188.55182;231.10873;119.76715;NAN;33.924084;477.94601;61.781174;107.58259;357.85419;492.51654;59.710842;45.61599;172.17303;176.03078;151.42091;943.65863;275.50986;328.86813;836.85193;150.97302;172.73254;NAN;722.14856;63.354145;454.56247;39.275665;269.66446;NAN
405.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;5.3317814;NAN;90.933731;57.940544;NAN;160.1976;6.0427322;139.51234;NAN;NAN;75.898903;391.89957;NAN;NAN;NAN;NAN;NAN;NAN;NAN;208.35928;305.2742;251.37508;214.93057;171.81866;NAN;NAN;NAN;NAN;NAN;NAN;8.6501923;12.672363;NAN;22.249542;21.512609;271.87454;160.9258;100.85188;110.48145;194.97485;76.698654;304.25949;119.63096;NAN;202.54652;256.75864;108.06502;NAN;32.731827;465.52948;81.310966;102.01976;358.23721;499.07712;61.209415;43.856918;176.15828;192.91095;148.68398;920.77527;278.30371;348.2486;839.23267;161.16263;167.97009;NAN;723.47406;63.332371;486.78717;38.69978;268.08228;NAN
406;NAN;NAN;NAN;NAN;NAN;NAN;NAN;5.4957709;NAN;95.901558;49.655373;NAN;156.83624;5.1084065;124.93522;NAN;NAN;77.640312;365.60233;NAN;NAN;NAN;NAN;NAN;NAN;NAN;205.25587;317.40958;254.53651;221.23366;181.84477;NAN;NAN;NAN;NAN;NAN;NAN;8.9111185;12.807948;NAN;20.103685;21.873783;255.76912;154.40065;96.292381;111.77273;196.23483;79.155312;309.58606;108.1673;NAN;217.3082;281.95517;98.193008;NAN;31.441792;448.95447;104.06361;96.854561;355.25537;504.50998;62.616272;43.247509;180.39149;208.27866;146.98257;895.33856;281.22543;368.88083;838.63019;170.34991;164.35843;NAN;724.72119;63.091702;515.70465;37.786213;265.25354;NAN
406.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;5.9249172;NAN;101.15307;41.302406;NAN;152.1317;4.8231864;110.15032;NAN;NAN;78.884735;338.47061;NAN;NAN;NAN;NAN;NAN;NAN;NAN;201.13118;327.98157;255.31673;225.80457;192.84714;NAN;NAN;NAN;NAN;NAN;NAN;9.4882479;14.716956;NAN;18.128929;23.386412;240.57356;147.94562;92.47773;112.78943;196.78458;81.54895;313.84158;99.568039;NAN;232.40881;305.84674;90.414185;NAN;30.061239;428.49887;129.41245;92.153282;348.94031;508.54291;64.010742;43.246128;184.66286;222.02078;146.23111;867.47992;283.99023;390.4671;836.03882;178.33745;162.19492;NAN;726.78723;62.706745;540.95709;36.600697;261.38919;563.2486
407;NAN;NAN;NAN;NAN;NAN;NAN;NAN;6.640739;NAN;106.58366;33.225319;NAN;146.13805;5.2464223;95.580086;NAN;NAN;79.661316;311.15668;NAN;NAN;NAN;NAN;NAN;NAN;NAN;196.28906;336.82379;253.54897;228.62296;204.37726;NAN;NAN;NAN;NAN;NAN;NAN;10.348343;18.560606;NAN;16.340456;26.004761;226.41016;141.56047;89.433846;113.60374;196.56123;83.867867;316.76523;93.970444;NAN;247.33241;327.8114;84.959427;NAN;28.596634;404.67938;156.7686;87.97876;339.50916;510.7363;65.449577;43.376637;188.81294;234.2597;146.27876;837.22986;286.22852;412.85101;832.37817;184.92113;161.66837;404.39539;730.4165;62.327976;562.26208;35.223991;256.72568;520.81641
407.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;7.676641;NAN;112.07834;25.736267;NAN;138.98204;6.4070921;81.673134;NAN;NAN;80.031723;284.25226;NAN;NAN;NAN;NAN;NAN;NAN;NAN;191.01837;343.85815;249.20297;229.71272;215.97534;NAN;NAN;NAN;NAN;NAN;NAN;11.460576;24.450636;NAN;14.741187;29.692596;213.32594;135.26582;87.167488;114.28539;195.51947;86.083664;318.05621;91.399872;NAN;261.51166;347.50217;81.993698;NAN;27.053879;378.21185;185.5873;84.394623;327.34998;510.5564;66.964668;43.270489;192.76784;245.31776;146.92915;804.62231;287.52026;436.00204;828.38397;189.89923;162.86707;450.71841;736.16467;62.180336;579.39587;33.743576;251.53426;476.28134
408;NAN;NAN;NAN;NAN;NAN;NAN;NAN;9.0776396;NAN;117.52113;19.089796;NAN;130.85353;8.3011179;68.856438;NAN;NAN;80.08754;258.25772;NAN;NAN;NAN;NAN;NAN;NAN;NAN;185.57986;349.09875;242.39821;229.13756;227.21371;NAN;NAN;NAN;NAN;NAN;NAN;12.795991;32.418278;NAN;13.32692;34.425735;201.27751;129.11504;85.669693;114.89263;193.6512;88.140312;317.41718;91.779289;NAN;274.3721;364.8461;81.58876;NAN;25.440701;349.95255;215.37337;81.444397;312.98151;507.47519;68.566399;42.686516;196.51064;255.67349;147.97569;769.78046;287.44901;459.98599;824.51038;193.08778;165.79297;500.96857;744.36584;62.534687;592.18915;32.244499;246.12816;430.93216
408.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;10.894038;NAN;122.80373;13.466108;NAN;121.99147;10.891568;57.493763;NAN;NAN;79.936592;233.56058;NAN;NAN;NAN;NAN;NAN;NAN;NAN;180.19757;352.64746;233.39182;226.97665;237.73479;NAN;NAN;NAN;NAN;NAN;NAN;14.326257;42.391502;NAN;12.092396;40.19223;190.13661;123.19552;84.918457;115.46448;190.98358;89.943466;314.60873;94.95285;NAN;285.371;380.04761;83.696609;NAN;23.769909;320.82907;245.68134;79.143089;297.01492;501.09555;70.245079;41.516308;200.05362;265.89798;149.22842;732.95502;285.63907;484.89493;820.84576;194.33006;170.39079;553.9314;755.07629;63.666267;600.50433;30.802185;240.87267;385.83875
409;NAN;NAN;NAN;NAN;NAN;NAN;NAN;13.171125;NAN;127.83554;8.964509;NAN;112.66689;14.111798;47.853989;NAN;NAN;79.697182;210.42957;NAN;NAN;NAN;NAN;NAN;NAN;NAN;175.06319;354.68445;222.5732;223.30252;247.26834;NAN;NAN;NAN;NAN;NAN;NAN;16.024231;54.198479;NAN;11.036271;46.987659;179.70848;117.62628;84.880074;116.04414;187.58008;91.369164;309.50177;100.71332;NAN;294.02872;393.54312;88.14724;NAN;22.062302;291.77792;276.11511;77.46888;280.1088;491.24988;71.985504;39.769558;203.39221;276.58881;150.54243;694.58411;281.79953;510.79251;817.08527;193.50781;176.56793;608.33197;768.03888;65.830238;604.26825;29.477459;236.18074;341.87369
409.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;15.940982;NAN;132.55045;5.6071081;NAN;103.16533;17.871006;40.091248;NAN;NAN;79.494911;189.01953;NAN;NAN;NAN;NAN;NAN;NAN;NAN;170.33792;355.45663;210.43028;218.19789;255.6348;NAN;NAN;NAN;NAN;NAN;NAN;17.86318;67.568642;NAN;10.16636;54.80246;169.74715;112.5435;85.510513;116.66436;183.54651;92.282417;302.11057;108.82478;NAN;299.96677;405.94781;94.653702;NAN;20.350252;263.67719;306.32794;76.360321;262.90945;478.07175;73.771378;37.553818;206.4772;288.2872;151.84024;655.26465;275.74905;537.64514;812.56097;190.55885;184.21449;662.89777;782.68732;69.244804;603.47394;28.314348;232.50366;299.80603
410;NAN;NAN;NAN;NAN;NAN;NAN;NAN;19.213528;NAN;136.9077;3.3516185;NAN;93.767517;22.061695;34.237801;NAN;NAN;79.45433;169.38329;NAN;NAN;NAN;NAN;NAN;NAN;NAN;166.15051;355.26138;197.51512;211.74454;262.73853;NAN;NAN;NAN;NAN;NAN;NAN;19.815462;82.159309;NAN;9.5043879;63.607098;159.99806;108.07848;86.756424;117.35575;179.0239;92.563408;292.61032;119.04932;NAN;302.93884;417.99432;102.84995;NAN;18.678829;237.30098;336.01874;75.713051;245.98232;462.01065;75.591637;35.044731;209.19113;301.40799;153.11296;615.67786;267.43005;565.24902;806.34473;185.47774;193.21931;716.41492;798.20734;74.059235;598.21838;27.340696;230.31285;260.26425
410.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;22.969862;NAN;140.89134;2.1108716;NAN;84.733849;26.567406;30.214426;NAN;NAN;79.689598;151.49437;NAN;NAN;NAN;NAN;NAN;NAN;NAN;162.60023;354.42383;184.42435;204.05498;268.5466;NAN;NAN;NAN;NAN;NAN;NAN;21.85305;97.575272;NAN;9.0857515;73.341537;150.23524;104.34094;88.556;118.12957;174.19136;92.137505;281.3327;131.16153;NAN;302.84814;430.45001;112.31153;NAN;17.107372;213.27498;364.91519;75.399574;229.7686;443.81693;77.439156;32.447277;211.34103;316.18469;154.4213;576.5127;256.91837;593.21039;797.37097;178.3253;203.47923;767.73602;813.61444;80.336075;588.74615;26.570713;230.0737;223.7021
411;NAN;NAN;NAN;NAN;NAN;NAN;NAN;27.160282;NAN;144.5078;1.7722268;NAN;76.292213;31.270866;27.852942;NAN;NAN;80.298714;135.27164;NAN;NAN;NAN;NAN;NAN;NAN;NAN;159.75983;353.27106;171.74315;195.29401;273.06732;NAN;NAN;NAN;NAN;NAN;NAN;23.952621;113.39492;NAN;8.9566746;83.910416;140.29953;101.40066;90.841171;118.97214;169.24992;90.976692;268.73868;144.9557;NAN;299.74765;444.03796;122.57979;NAN;15.710756;192.08563;392.75955;75.287796;214.56599;424.47189;79.315056;29.963358;212.69762;332.60944;155.88174;538.34644;244.41788;620.94971;784.5899;169.23524;214.88474;815.78796;827.83459;88.040825;575.4433;26.007271;232.21017;190.48666
411.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;31.704117;NAN;147.77995;2.2170951;NAN;68.631287;36.060062;26.925127;NAN;NAN;81.362839;120.59886;NAN;NAN;NAN;NAN;NAN;NAN;NAN;157.67783;352.10074;160.00238;185.66837;276.32574;NAN;NAN;NAN;NAN;NAN;NAN;26.102701;129.18922;NAN;9.1657944;95.176018;130.11919;99.273972;93.540321;119.87368;164.39693;89.106926;255.36928;160.25293;NAN;293.8313;459.38943;133.1866;NAN;14.57848;174.08662;419.29044;75.250763;200.52908;405.08258;81.231285;27.778278;213.04231;350.4198;157.65773;501.5856;230.23944;647.72797;767.04877;158.42667;227.3179;859.60468;839.81738;97.051933;558.80841;25.644144;237.06686;160.97437
412;NAN;NAN;NAN;NAN;NAN;NAN;NAN;36.495148;NAN;150.73868;3.3370671;NAN;61.89846;40.832752;27.174854;NAN;NAN;82.945587;107.34207;NAN;NAN;NAN;NAN;NAN;NAN;NAN;156.3842;351.15308;149.63336;175.41074;278.34628;NAN;NAN;NAN;NAN;NAN;NAN;28.308287;144.54056;NAN;9.7572975;106.95989;119.70736;97.915909;96.582962;120.83728;159.80902;86.601822;241.80019;176.89148;NAN;285.41708;476.98782;143.67703;NAN;13.814091;159.50612;444.23431;75.178093;187.69739;386.7641;83.204544;26.057081;212.25748;369.12372;159.92212;466.45001;214.77995;672.7027;743.98853;146.19835;240.64151;898.336;848.63116;107.2002;539.40533;25.468552;244.87657;135.52071
412.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;41.411602;NAN;153.41862;5.0409713;NAN;56.200726;45.498989;28.347639;NAN;NAN;85.088409;95.366333;NAN;NAN;NAN;NAN;NAN;NAN;NAN;155.89185;350.58609;140.94412;164.76022;279.13269;NAN;NAN;NAN;NAN;NAN;NAN;30.601013;159.05333;NAN;10.76211;119.04658;109.15791;97.225372;99.904793;121.8824;155.62633;83.581169;228.60031;194.71765;NAN;274.92719;497.11765;153.62151;NAN;13.533858;148.47615;467.30136;74.999123;176.02885;370.53012;85.260063;24.942488;210.39102;388.06165;162.83157;432.9689;198.46931;694.9884;714.91779;132.91379;254.68126;931.27362;853.58191;118.30999;517.81134;25.464319;255.72803;114.43366
413;NAN;NAN;NAN;NAN;NAN;NAN;NAN;46.330101;NAN;155.85455;7.2574186;NAN;51.607861;49.982094;30.214321;NAN;NAN;87.803558;84.541176;NAN;NAN;NAN;NAN;NAN;NAN;NAN;156.19771;350.45667;134.09344;153.94679;278.66852;NAN;NAN;NAN;NAN;NAN;NAN;33.042255;172.35356;NAN;12.193209;131.19565;98.610527;97.05896;103.45182;123.06948;151.92883;80.198883;216.30475;213.57298;NAN;262.85944;519.83893;162.62679;NAN;13.864802;141.05919;488.19214;74.705894;165.44176;357.20975;87.434105;24.569328;207.64729;406.46216;166.48863;401.02805;181.72589;713.69086;679.65833;118.9946;269.23715;957.90387;854.27356;130.21423;494.54614;25.613504;269.53726;97.937126
413.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;51.140011;NAN;158.07831;9.9294767;NAN;48.156261;54.217937;32.585865;NAN;NAN;91.074356;74.746277;NAN;NAN;NAN;NAN;NAN;NAN;NAN;157.28232;350.71268;129.08965;143.1716;276.91153;NAN;NAN;NAN;NAN;NAN;NAN;35.721741;184.09982;NAN;14.04353;143.15454;88.225746;97.243523;107.18226;124.48478;148.72583;76.623466;205.38872;233.2858;NAN;249.74339;544.97217;170.32872;NAN;14.940754;137.27901;506.61203;74.36087;155.86269;347.39856;89.76342;25.08954;204.35165;423.50531;170.91664;370.41605;164.93832;727.94812;638.36407;104.90217;284.08972;977.93683;850.66705;142.78627;470.02454;25.897629;286.04825;86.099121
414;NAN;NAN;NAN;NAN;NAN;NAN;NAN;55.754322;NAN;160.11781;13.007085;NAN;45.853321;58.152439;35.318047;NAN;NAN;94.845345;65.875687;NAN;NAN;NAN;NAN;NAN;NAN;NAN;159.10854;351.19537;125.8045;132.60313;273.80844;NAN;NAN;NAN;NAN;NAN;NAN;38.752583;193.9753;NAN;16.285572;154.67737;78.15834;97.600441;111.06681;126.22243;145.95122;73.025566;196.25853;253.66266;NAN;236.10176;572.1203;176.39201;NAN;16.898054;137.14255;522.29523;74.085152;147.24297;341.43286;92.285004;26.689968;200.90392;438.39514;176.05746;340.90973;148.4353;736.95905;591.55334;91.144157;299.01093;991.31421;843.04437;155.94089;444.55923;26.298862;304.84506;78.895699
414.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;60.11721;NAN;161.99625;16.435501;NAN;44.680664;61.739044;38.308926;NAN;NAN;99.016365;57.840454;NAN;NAN;NAN;NAN;NAN;NAN;NAN;161.62051;351.65582;123.99506;122.37914;269.3089;NAN;NAN;NAN;NAN;NAN;NAN;42.256153;201.69731;NAN;18.871393;165.5428;68.550537;97.961182;115.08746;128.37096;143.48334;69.565193;189.22147;274.48413;NAN;222.42581;600.69507;180.50372;NAN;19.870396;140.64201;535.03644;74.025856;139.58705;339.40234;95.044548;29.594929;197.67139;450.41821;181.77402;312.30569;132.47371;740.03461;540.06952;78.211327;313.76767;998.20813;831.99084;169.62038;418.37933;26.800285;325.38535;76.230331
415;NAN;NAN;NAN;NAN;NAN;NAN;NAN;64.205902;NAN;163.73221;20.146841;NAN;44.595112;64.93734;41.48933;NAN;NAN;103.44201;50.559227;NAN;NAN;NAN;NAN;NAN;NAN;NAN;164.74586;351.77493;123.32951;112.59604;263.37372;NAN;NAN;NAN;NAN;NAN;NAN;46.346092;207.02199;NAN;21.73275;175.57265;59.526306;98.179504;119.23558;131.00523;141.15698;66.390541;184.48889;295.50842;NAN;209.15601;629.96295;182.40118;NAN;23.984644;147.75548;544.71765;74.333336;132.93504;341.17966;98.095245;34.061848;194.8924;458.99582;187.86115;284.47525;117.25238;736.63275;485.09854;66.576981;328.129;999;818.28662;183.74275;391.64804;27.387114;347.04892;77.946602
415.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;68.028542;NAN;165.34238;24.056421;NAN;45.528881;67.712753;44.808006;NAN;NAN;107.93842;43.96209;NAN;NAN;NAN;NAN;NAN;NAN;NAN;168.39278;351.18991;123.43462;103.32203;255.98262;NAN;NAN;NAN;NAN;NAN;NAN;51.108757;209.75572;NAN;24.787802;184.65155;51.208454;98.131142;123.51003;134.17935;138.78355;63.625843;182.17198;316.47375;NAN;196.67534;659.1051;181.89307;NAN;29.355862;158.42815;551.33325;75.131264;127.32661;346.46619;101.49516;40.36377;192.6718;463.72128;194.06929;257.36139;102.93032;726.36078;428.0936;56.675674;341.8717;994.25336;802.78168;198.16528;364.52173;28.047119;369.19632;83.835236
416;NAN;NAN;NAN;NAN;NAN;NAN;NAN;71.612106;NAN;166.84525;28.062283;NAN;47.389191;70.036171;48.220772;NAN;NAN;112.29753;37.994122;NAN;NAN;NAN;NAN;NAN;NAN;NAN;172.44952;349.53165;123.93953;94.580978;247.14293;NAN;NAN;NAN;NAN;NAN;NAN;56.584595;209.77486;NAN;27.949049;192.73616;43.732365;97.720047;127.91326;137.88918;136.19;61.37875;182.30286;337.08572;NAN;185.30255;687.26941;178.87851;NAN;36.082218;172.54311;555.00043;76.50518;122.77359;354.80981;105.29617;48.759525;190.94753;464.38458;200.12767;230.98866;89.637024;709.00916;370.71121;48.8661;354.77206;984.69409;786.23718;212.67229;337.19788;28.770403;391.22168;93.7286
416.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;74.987663;NAN;168.26245;32.049423;NAN;50.059055;71.884804;51.680103;NAN;NAN;116.29988;32.611637;NAN;NAN;NAN;NAN;NAN;NAN;NAN;176.7818;346.4621;124.52286;86.353813;236.89436;NAN;NAN;NAN;NAN;NAN;NAN;62.75494;207.0401;NAN;31.128744;199.85912;37.258347;96.875061;132.4493;142.04927;133.24532;59.746086;184.83698;357.02435;NAN;175.28569;713.61481;173.36827;NAN;44.238281;189.8972;555.95538;78.474678;119.23455;365.65414;109.53279;59.458668;189.54372;460.98102;205.7661;205.4809;77.484634;684.57306;314.69916;43.422379;366.59705;971.16724;769.23419;226.95741;309.9407;29.549385;412.60309;107.51746
417;NAN;NAN;NAN;NAN;NAN;NAN;NAN;78.172173;NAN;169.61714;35.899456;NAN;53.398602;73.24276;55.130642;NAN;NAN;119.73148;27.783464;NAN;NAN;NAN;NAN;NAN;NAN;NAN;181.22458;341.71008;124.94353;78.605515;225.31187;NAN;NAN;NAN;NAN;NAN;NAN;69.535942;201.61;NAN;34.247631;206.12996;32.000183;95.537575;137.12047;146.51222;129.88254;58.805862;189.65491;375.93744;NAN;166.81075;737.35266;165.50592;NAN;53.871971;210.18616;554.52649;80.9907;116.59803;378.37479;114.20988;72.590927;188.20778;453.68311;210.7292;181.04655;66.58271;653.25195;261.76108;40.517845;377.11166;954.56073;752.12158;240.62355;283.07465;30.378683;432.93393;125.26065
417.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;81.151917;NAN;170.93013;39.500267;NAN;57.248768;74.101837;58.51189;NAN;NAN;122.40163;23.488607;NAN;NAN;NAN;NAN;NAN;NAN;NAN;185.57954;335.09781;125.06453;71.310204;212.50461;NAN;NAN;NAN;NAN;NAN;NAN;76.780113;193.64709;NAN;37.242741;211.72408;28.226284;93.65258;141.92508;151.06979;126.11685;58.622013;196.5751;393.44305;NAN;160.01222;757.77643;155.57765;NAN;65.001869;233.00136;551.09973;83.950806;114.69638;392.29825;119.2944;88.191368;186.70825;442.80209;214.80215;157.95676;57.058327;615.47394;213.451;40.218216;NAN;935.73859;735.03052;253.20924;256.98062;31.255486;451.92523;147.16916
418;NAN;NAN;NAN;NAN;NAN;NAN;NAN;83.874779;NAN;172.21815;42.753204;NAN;61.436932;74.462181;61.761421;NAN;NAN;124.16003;19.715538;NAN;NAN;NAN;NAN;NAN;NAN;NAN;189.61726;326.56119;124.84803;64.484772;198.62016;NAN;NAN;NAN;NAN;NAN;NAN;84.285141;183.41425;NAN;40.072563;216.87039;26.257183;91.168175;146.8553;155.47125;122.05049;59.230682;205.35333;409.13641;NAN;154.98401;774.26971;144.002;NAN;77.617538;257.83014;546.07709;87.209648;113.30452;406.7186;124.71756;106.18545;184.87704;428.75537;217.8203;136.50725;49.096062;571.9198;171.05504;42.477558;NAN;915.48553;717.92273;264.23407;232.05678;32.178764;469.39105;173.54573
418.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;86.247574;NAN;173.49026;45.580185;NAN;65.783676;74.331894;64.820702;NAN;NAN;124.90157;16.458736;NAN;NAN;NAN;NAN;NAN;NAN;NAN;193.08731;316.14938;124.32072;58.177471;183.84602;NAN;NAN;NAN;NAN;NAN;NAN;91.811287;171.2654;NAN;42.718098;221.83185;26.446861;88.039276;151.89601;159.44698;117.85115;60.628365;215.68872;422.61551;NAN;151.77837;786.32275;131.28967;NAN;91.686432;284.05402;539.8252;90.60965;112.16792;420.93198;130.38385;126.38444;182.65651;412.02353;219.65976;116.99234;42.944752;523.50305;135.47174;47.129284;NAN;894.48022;700.63568;273.23349;208.6331;33.148354;485.21765;204.59889
419;NAN;NAN;NAN;NAN;NAN;NAN;NAN;88.142059;NAN;174.74666;47.928383;NAN;70.111374;73.726456;67.641739;NAN;NAN;124.57051;13.710882;NAN;NAN;NAN;NAN;NAN;NAN;NAN;195.73616;304.01514;123.55814;52.448341;168.40639;NAN;NAN;NAN;NAN;NAN;NAN;99.106575;157.62799;NAN;45.184921;226.88351;29.145014;84.233902;157.02417;162.75909;113.72683;62.766338;227.23714;433.5199;NAN;150.40031;793.51337;118.00534;NAN;107.16;310.97131;532.6308;94.011604;111.03903;434.26392;136.19359;148.48451;180.10031;393.12866;220.24034;99.708939;38.920368;471.3847;107.12177;53.908203;NAN;873.29785;682.95013;279.82272;186.94281;34.164558;499.32309;240.37903
419.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;89.414589;NAN;175.97835;49.770805;NAN;74.253021;72.66761;70.191856;NAN;NAN;123.1619;11.459863;NAN;NAN;NAN;NAN;NAN;NAN;NAN;197.32158;290.39932;122.64062;47.367477;152.55745;NAN;NAN;NAN;NAN;NAN;NAN;105.93423;142.96719;NAN;47.499149;232.28911;34.63356;79.746376;162.20789;165.21899;109.88782;65.551239;239.625;441.5636;NAN;150.81552;795.50226;104.71696;NAN;123.98327;337.82407;524.67767;97.321075;109.70224;446.1026;142.05652;172.07552;177.38019;372.5983;219.51817;84.948982;37.385078;416.9173;85.923523;62.488991;NAN;852.44769;664.64862;283.74319;167.04919;35.22757;511.6123;280.72647
420;NAN;NAN;NAN;NAN;NAN;NAN;NAN;89.931282;NAN;177.16737;51.104031;NAN;78.058319;71.1819;72.453667;NAN;NAN;120.71183;9.6825743;NAN;NAN;NAN;NAN;NAN;NAN;NAN;197.62643;275.60995;121.61552;42.983906;136.58556;NAN;NAN;NAN;NAN;NAN;NAN;112.09626;127.77064;NAN;49.704136;238.2794;43.079956;74.601952;167.40518;166.72046;106.5015;68.845726;252.46231;446.56744;NAN;152.95421;792.04382;91.961105;NAN;142.10326;363.83838;516.03845;100.50643;107.98474;455.922;147.90544;196.65862;174.7413;350.95682;217.46782;72.995987;38.709755;361.57797;71.346336;72.517479;NAN;832.40283;645.58716;284.89114;148.86987;36.338066;521.95099;325.15503
420.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;89.597443;NAN;178.28847;51.943794;NAN;81.399651;69.299042;74.423271;NAN;NAN;117.28381;8.3450775;NAN;NAN;NAN;NAN;NAN;NAN;NAN;196.47957;259.99887;120.49166;39.346523;120.79595;NAN;NAN;NAN;NAN;NAN;NAN;117.45339;112.52316;NAN;51.853168;245.04002;54.486469;68.873695;172.56253;167.23123;103.67174;72.49025;265.36823;448.48004;NAN;156.71429;782.97192;80.193497;NAN;161.47772;388.25665;506.68359;103.6102;105.78516;463.31281;153.70699;221.65729;172.4404;328.70767;214.09219;64.128204;43.238781;306.89377;62.523926;83.673218;NAN;813.60431;625.70874;283.30505;132.2251;37.498756;530.15063;372.71967
421;NAN;NAN;NAN;NAN;NAN;NAN;NAN;88.386368;NAN;179.31082;52.318504;NAN;84.175438;67.050964;76.104492;NAN;NAN;112.95491;7.4034567;NAN;NAN;NAN;NAN;NAN;NAN;NAN;193.77;243.93993;119.22328;36.507572;105.50674;NAN;NAN;NAN;NAN;NAN;NAN;121.93893;97.693291;NAN;54.001499;252.70648;68.66687;62.683006;177.6138;166.78845;101.41603;76.314308;277.99384;447.38202;NAN;161.95825;768.1983;69.764687;NAN;182.08301;410.38922;496.50159;106.74364;103.08197;467.98465;159.46844;246.43004;170.67978;306.30579;209.42705;58.613472;51.260452;254.34302;58.430912;95.713493;NAN;796.45465;605.0188;279.12631;116.88303;38.712132;535.96661;422.08768
421.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;86.358467;NAN;180.19936;52.263165;NAN;86.311966;64.470833;77.503326;NAN;NAN;107.80798;6.8037033;NAN;NAN;NAN;NAN;NAN;NAN;NAN;189.45793;227.80513;117.7015;34.515312;91.038544;NAN;NAN;NAN;NAN;NAN;NAN;125.56161;83.722595;NAN;56.194595;261.35822;85.238312;56.20166;182.47932;165.49695;99.65773;80.157425;290.02957;443.48248;NAN;168.51593;747.74188;60.921139;NAN;203.91547;429.64105;485.3309;110.05668;99.923439;469.75537;165.24065;270.29459;169.5582;284.14606;203.54895;56.719986;62.9785;205.30719;58.011478;108.53242;NAN;781.30145;583.55609;272.56326;102.64887;39.979393;539.12274;471.59808
422;NAN;NAN;NAN;NAN;NAN;NAN;NAN;83.668648;NAN;180.91385;51.815269;NAN;87.763428;61.592587;78.621681;NAN;NAN;101.92728;6.4860325;NAN;NAN;NAN;NAN;NAN;NAN;NAN;183.58049;211.94624;115.77415;33.40279;77.706505;NAN;NAN;NAN;NAN;NAN;NAN;128.39665;71.023582;NAN;58.460579;271.0256;103.6368;49.636436;187.06677;163.50349;98.239059;83.881065;301.21497;437.09497;NAN;176.20183;721.74786;53.826931;NAN;226.99159;445.5228;473.00198;113.69569;96.417465;468.53647;171.10567;292.55392;169.06836;262.56659;196.5706;58.707253;78.496048;161.03027;60.374184;122.1904;NAN;768.39026;561.33099;263.84045;89.441704;41.299465;539.35266;519.42261
422.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;181.41107;51.010529;NAN;88.510384;58.450954;79.450264;NAN;NAN;95.399094;6.3919849;NAN;NAN;NAN;NAN;NAN;NAN;NAN;176.24876;196.68159;113.27103;33.168499;65.806038;NAN;NAN;NAN;NAN;NAN;NAN;130.57556;59.975201;NAN;60.802242;281.69934;123.16737;43.21262;191.27429;160.98975;96.949951;87.389107;311.36584;428.60312;NAN;184.83629;690.50641;48.592232;NAN;251.34142;457.65631;459.37421;117.77612;92.693901;464.31192;177.17232;312.5209;169.12616;241.87228;188.63924;64.807175;97.787003;122.58118;64.927315;136.89456;NAN;757.83484;538.31494;253.18141;77.322495;42.667343;536.44409;563.74213
423;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;181.64522;49.882339;NAN;88.557426;55.082184;79.963348;NAN;NAN;88.317169;6.4689846;NAN;NAN;NAN;NAN;NAN;NAN;NAN;167.64153;182.2841;110.03962;33.781704;55.609364;NAN;NAN;NAN;NAN;NAN;NAN;132.2673;50.917877;NAN;63.19442;293.34131;143.06125;37.148376;194.9944;158.15405;95.556152;90.641594;320.39484;418.41309;NAN;194.25963;654.48352;45.318996;NAN;276.99753;465.78232;444.36865;122.36243;88.88459;457.11029;183.5564;329.56323;169.57941;222.32816;179.93323;75.195808;120.69279;90.833717;71.477509;152.98064;NAN;749.60486;514.42645;240.78662;66.479836;44.072247;530.26624;602.92371
423.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;181.56747;48.462811;NAN;87.930069;51.524765;80.118851;NAN;NAN;80.795166;6.6754079;NAN;NAN;NAN;NAN;NAN;NAN;NAN;157.99527;168.9782;105.9818;35.187958;47.352921;NAN;NAN;NAN;NAN;NAN;NAN;133.65938;44.158672;NAN;65.588387;305.89279;162.54521;31.629807;198.11847;155.17;93.848465;93.660309;328.32504;406.90973;NAN;204.33089;614.3418;44.129902;NAN;303.97815;469.74652;427.97946;127.45624;85.109314;446.99158;190.34955;343.15915;170.25848;204.16145;170.64847;89.952156;146.942;66.4776;80.215935;170.85559;NAN;743.50366;489.56555;226.85829;57.1819;45.496746;520.80798;635.60901
424;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;181.12598;46.783894;NAN;86.67215;47.819706;79.864441;NAN;NAN;72.970337;6.9865942;NAN;NAN;NAN;NAN;NAN;NAN;NAN;147.59164;156.94127;101.08087;37.326115;41.237656;NAN;NAN;NAN;NAN;NAN;NAN;134.93967;39.96384;NAN;67.920807;319.28348;180.90878;26.790499;200.54111;152.15231;91.673088;96.52636;335.29315;394.42133;NAN;214.92569;570.94122;45.184963;NAN;332.27124;469.49347;410.27893;132.98271;81.459846;434.03622;197.60426;352.9444;171.028;187.571;161.00613;109.03781;176.16338;50.009876;91.682175;190.95856;NAN;739.18066;463.60992;211.62985;49.722633;46.915817;508.18912;660.93964
424.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;180.26411;44.877102;NAN;84.84285;44.010876;79.148682;NAN;NAN;65.007248;7.396955;NAN;NAN;NAN;NAN;NAN;NAN;NAN;136.7462;146.30959;95.416267;40.135777;37.425804;NAN;NAN;NAN;NAN;NAN;NAN;136.27972;38.555206;NAN;70.1241;333.43283;197.56653;22.705473;202.16412;149.14871;88.96434;99.361259;341.5285;381.1929;NAN;225.93491;525.31702;48.670067;NAN;361.8226;465.06439;391.41202;138.78664;78.022736;418.35458;205.33029;358.74365;171.77121;172.72804;151.23317;132.23808;207.9241;41.770821;106.64788;213.65138;NAN;736.14673;436.53458;195.40558;44.32914;48.298813;492.66092;678.64374
425;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;178.91922;42.774471;NAN;82.512917;40.145504;77.934212;NAN;NAN;57.094536;7.9100037;NAN;NAN;NAN;NAN;NAN;NAN;NAN;125.79661;137.1799;89.164482;43.549713;36.030884;NAN;NAN;NAN;NAN;NAN;NAN;137.82614;40.105682;NAN;72.138191;348.25201;212.10042;19.394163;202.89931;146.15036;85.743805;102.303;347.3399;367.38629;NAN;237.25204;478.64371;54.778442;NAN;392.53375;456.60098;371.57556;144.65424;74.873154;400.09808;213.50435;360.58655;172.39664;159.78964;141.54605;159.13776;241.79887;41.942528;126.0081;239.15392;NAN;733.80896;408.47537;178.55791;41.066101;49.612316;474.57657;689.04236
425.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;177.02463;40.509789;NAN;79.761284;36.274494;76.210617;NAN;NAN;49.438656;8.5350685;NAN;NAN;NAN;NAN;NAN;NAN;NAN;115.09204;129.60727;82.594566;47.51112;37.108727;NAN;NAN;NAN;NAN;NAN;NAN;139.69637;44.734642;NAN;73.924637;363.64273;224.28705;16.829309;202.67038;143.10855;82.11116;105.47286;353.07861;353.09555;NAN;248.7598;432.18384;63.674171;NAN;424.2663;444.33408;351.0054;150.33896;72.067001;379.49564;222.07877;358.70096;172.85396;148.9115;132.12994;189.07278;277.42636;50.53878;150.62048;267.50107;NAN;731.5437;379.77744;161.53758;39.80373;50.8232;454.34836;693.04547
426;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;174.51414;38.117683;NAN;76.671036;32.452152;74.008995;NAN;NAN;42.252514;9.2831106;NAN;NAN;NAN;NAN;NAN;NAN;NAN;104.98727;123.60831;76.031128;51.948933;40.647011;NAN;NAN;NAN;NAN;NAN;NAN;141.98167;52.506813;NAN;75.480591;379.49496;234.08266;14.965422;201.41426;139.93425;78.227402;108.9706;359.11084;338.36096;NAN;260.3071;387.2175;75.443298;NAN;456.85315;428.58008;329.95932;155.58704;69.637558;356.87589;231.00864;353.48505;173.0688;140.26591;123.12444;221.13199;314.53128;67.436211;181.18216;298.52139;NAN;728.79871;350.97015;144.87386;40.20842;51.902061;432.40237;692.02216
426.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;171.32661;35.632778;NAN;73.325966;28.736589;71.408546;NAN;NAN;35.742588;10.157047;NAN;NAN;NAN;NAN;NAN;NAN;NAN;95.841537;119.16542;69.838081;56.773682;46.551926;NAN;NAN;NAN;NAN;NAN;NAN;144.76003;63.424778;NAN;76.845879;395.68942;241.58084;13.758972;199.08118;136.51604;74.281532;112.86349;365.78253;323.22098;NAN;271.68246;344.95624;90.050095;NAN;490.1134;409.75406;308.70825;160.13535;67.595657;332.71866;240.27399;345.45889;172.97687;134.05513;114.61829;254.1949;352.9321;92.360756;218.08856;331.86447;NAN;725.15045;322.76202;129.13741;41.772427;52.826782;409.14526;687.5592
427;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;167.41205;33.089783;NAN;69.80632;25.188433;68.539108;NAN;NAN;30.093088;11.148022;NAN;NAN;NAN;NAN;NAN;NAN;NAN;88.006149;116.23732;64.399399;61.890682;54.638691;NAN;NAN;NAN;NAN;NAN;NAN;148.1107;77.426712;NAN;78.106567;412.10791;246.96817;13.183775;195.63474;132.769;70.457367;117.18262;373.40286;307.73587;NAN;282.60904;306.46024;107.31172;NAN;523.86951;388.38104;287.52335;163.73285;65.930916;307.67184;249.88802;335.20059;172.5182;130.49609;106.65635;286.97275;392.52649;124.8558;261.35605;367.04285;NAN;720.34296;295.99805;114.88221;43.882629;53.585564;384.92569;681.30298
427.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;162.73807;30.522095;NAN;66.185326;21.869848;NAN;NAN;NAN;25.454914;12.232825;NAN;NAN;NAN;NAN;NAN;NAN;NAN;81.817459;114.766;60.096611;67.225426;64.624519;NAN;NAN;NAN;NAN;NAN;NAN;152.12863;94.385048;NAN;79.391258;428.64737;250.46387;13.246854;191.05313;128.64297;66.909164;121.9452;382.23672;292.00098;NAN;292.75247;272.57065;126.89967;NAN;557.95776;365.11246;266.68942;166.15488;64.634445;282.54916;259.89835;323.29553;171.69861;129.80441;99.285294;318.09894;433.24753;164.28055;310.62592;403.51041;NAN;714.2829;271.61566;102.58089;45.961502;54.178593;360.01233;674.71619
428;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;157.29834;27.960714;NAN;62.526413;18.842653;NAN;NAN;NAN;21.938772;13.377102;NAN;NAN;NAN;NAN;NAN;NAN;NAN;77.583389;114.68908;57.291004;72.75827;76.134857;NAN;NAN;NAN;NAN;NAN;NAN;156.93114;114.1115;NAN;80.860535;445.24161;252.27879;13.997206;185.33066;124.15041;63.736378;127.15267;392.49698;276.14212;NAN;301.73611;243.85783;148.35524;NAN;592.2323;340.71112;246.51266;167.20425;63.682941;258.28989;270.3829;310.28677;170.61967;132.17975;92.55909;346.22391;475.04001;209.77649;365.19022;440.74588;NAN;707.00244;250.5713;92.571136;47.556004;54.615528;334.59396;668.8714
428.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;151.11653;25.434755;NAN;58.880974;16.165369;NAN;NAN;NAN;19.611185;14.539504;NAN;NAN;NAN;NAN;NAN;NAN;NAN;75.574837;115.9377;56.284966;78.518288;88.713387;NAN;NAN;NAN;NAN;NAN;NAN;162.65981;136.37144;NAN;82.691116;461.87833;252.58231;15.520831;178.48177;119.37115;60.973804;132.81526;404.35043;260.30762;NAN;309.16193;220.59918;171.11601;NAN;626.56659;315.9931;227.32016;166.71637;63.04697;235.90697;281.43771;296.64514;169.51999;137.76242;86.557999;370.14246;517.82068;260.25308;424.04172;478.30927;NAN;698.60327;233.76732;85.009315;48.407402;54.911919;308.78888;664.21625
429;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;144.24954;22.97283;NAN;55.288155;13.890366;NAN;NAN;NAN;18.49535;15.672401;NAN;NAN;NAN;NAN;NAN;NAN;NAN;76.009521;118.43456;57.311646;84.575447;101.84496;NAN;NAN;NAN;NAN;NAN;NAN;169.4729;160.88893;NAN;85.061646;478.61035;251.48907;17.925468;170.54668;114.45011;58.592472;138.97466;417.93295;244.65913;NAN;314.63669;202.77046;194.57587;NAN;660.83972;291.77325;209.45578;164.57117;62.698101;216.4099;293.15805;282.75311;168.77306;146.61168;81.407036;388.89856;561.44159;314.4223;485.94586;515.88458;NAN;689.21179;222.01131;79.860085;48.502979;55.084805;282.67572;660.58282
429.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;136.78877;20.603786;NAN;51.775696;12.06069;NAN;NAN;NAN;18.581688;16.729828;NAN;NAN;NAN;NAN;NAN;NAN;NAN;79.036339;122.09175;60.514072;91.025108;114.98327;NAN;NAN;NAN;NAN;NAN;NAN;177.53238;187.35342;NAN;88.129974;495.55948;249.05447;21.320255;161.59583;109.57072;56.506798;145.7052;433.3576;229.35764;NAN;317.81668;190.07874;218.14714;NAN;694.9187;268.8027;193.27582;160.69936;62.606659;200.71832;305.60605;268.9162;168.89061;158.67061;77.2743;401.86618;605.66718;370.80707;549.52881;553.28748;NAN;678.93207;216.00542;76.918747;48.041271;55.147537;256.32318;657.22723
430;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;128.85873;18.358419;NAN;48.361176;10.707022;NAN;NAN;NAN;19.838188;17.673046;NAN;NAN;NAN;NAN;NAN;NAN;NAN;84.720253;126.80579;65.941574;97.944794;127.58922;NAN;NAN;NAN;NAN;NAN;NAN;186.98587;215.43948;NAN;92.018127;512.90802;245.29579;25.785378;151.73495;104.94564;54.583504;153.09206;450.71881;214.54723;NAN;318.44351;182.032;241.3199;NAN;728.63605;247.72746;179.13402;155.10162;62.743034;189.57512;318.78384;255.39716;170.47522;173.75728;74.358521;408.7648;650.14691;427.80975;613.35931;590.44415;NAN;667.79108;216.38614;75.884689;47.408092;55.107044;229.84807;652.92737
430.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;120.61308;16.26922;NAN;45.054829;9.8451824;NAN;NAN;NAN;22.221403;18.477293;NAN;NAN;NAN;NAN;NAN;NAN;NAN;93.045082;132.45346;73.570747;105.37756;139.16559;NAN;NAN;NAN;NAN;NAN;NAN;197.94588;244.823;NAN;96.80265;530.88354;240.2077;31.353851;141.10844;100.75597;52.677605;161.2182;470.11047;200.34435;NAN;316.37097;178.00389;263.67896;NAN;761.76953;229.05571;167.36052;147.86493;63.105747;183.47687;332.6055;242.4455;174.1506;191.54683;72.901062;409.66235;694.40723;483.77786;676.03296;627.37012;NAN;655.71918;223.7001;76.433105;47.066555;54.963711;203.45268;646.11749
431;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;112.22758;14.369681;NAN;41.862396;9.4746933;NAN;NAN;NAN;25.683962;19.136311;NAN;NAN;NAN;NAN;NAN;NAN;NAN;103.91632;138.88905;83.31855;113.30441;149.29402;NAN;NAN;NAN;NAN;NAN;NAN;210.47098;275.19727;NAN;102.51242;549.72821;233.79431;37.988358;129.89946;97.117393;50.661781;170.13004;491.61996;186.82759;NAN;311.56607;177.30562;284.91422;NAN;794.03271;213.15646;158.22635;139.17786;63.745285;182.61087;346.88324;230.3228;180.45114;211.56586;73.184166;404.94675;737.88141;537.1153;736.2182;664.10718;NAN;642.54834;238.37437;78.291016;47.444397;54.709217;177.45198;635.16608
431.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;103.89195;12.692672;NAN;38.787788;9.5783663;NAN;NAN;NAN;30.178312;19.662138;NAN;NAN;NAN;NAN;NAN;NAN;NAN;117.17664;145.94139;95.035828;121.63023;157.66299;NAN;NAN;NAN;NAN;NAN;NAN;224.54907;306.28287;NAN;109.1326;569.6571;226.0858;45.584454;118.32714;94.060974;48.446861;179.80258;515.29541;174.0451;NAN;304.1069;179.26816;304.81332;NAN;825.07587;200.27658;151.91135;129.33374;64.777229;186.82468;361.33466;219.32115;189.73958;233.21788;75.527878;395.26474;779.93597;586.44458;792.64441;700.67511;NAN;628.02289;260.68948;81.297073;48.855335;54.329853;152.29338;618.61237
432;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;95.798599;11.268137;NAN;35.835052;10.122881;NAN;NAN;NAN;35.65427;20.084297;NAN;NAN;NAN;NAN;NAN;NAN;NAN;132.62079;153.41458;108.53057;130.17561;164.08786;NAN;NAN;NAN;NAN;NAN;NAN;240.08763;337.82944;NAN;116.61758;590.81921;217.14337;53.970131;106.6419;91.525864;45.996628;190.10524;541.10907;162.02995;NAN;294.1788;183.29643;323.22745;NAN;854.50623;190.58781;148.49046;118.71054;66.389374;195.63306;375.59729;209.75543;202.11923;255.83127;80.275848;381.42737;819.91638;630.75165;844.12885;737.01917;NAN;611.81281;290.70593;85.405319;51.431744;53.810814;128.56015;595.46179
432.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;88.133286;10.119858;NAN;33.009708;11.060449;NAN;NAN;NAN;42.055939;20.445675;NAN;NAN;NAN;NAN;NAN;NAN;NAN;150.01131;161.09511;123.56865;138.66075;168.51656;NAN;NAN;NAN;NAN;NAN;NAN;256.91434;369.5918;NAN;124.90771;613.25879;207.05858;62.927937;95.11879;89.395699;43.333076;200.79214;568.94476;150.81529;NAN;282.05713;188.88196;340.02463;NAN;881.91858;184.2382;147.92029;107.74604;68.823692;208.26361;389.2673;201.92609;217.40834;278.71765;87.763794;364.31885;857.17242;669.5069;889.58075;772.95331;NAN;593.56812;328.21478;90.685135;55.069496;53.139595;106.95153;565.36444
433;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;81.064377;9.2640638;NAN;30.319418;12.331579;NAN;NAN;NAN;49.315662;20.793953;NAN;NAN;NAN;NAN;NAN;NAN;NAN;169.09448;168.75684;139.90178;146.74374;171.03168;NAN;NAN;NAN;NAN;NAN;NAN;274.7876;401.31192;NAN;133.94601;636.88281;195.94705;72.209457;84.049255;87.521065;40.524849;211.5278;598.56616;140.44118;NAN;268.08377;195.61765;355.05533;NAN;906.93237;181.42459;150.04015;96.897934;72.363853;223.72356;401.92853;196.08357;235.11934;301.21976;98.288864;344.78665;891.1012;702.7395;928.04877;808.15302;NAN;572.97766;372.67093;97.260994;59.447815;52.310135;88.23246;528.73132
433.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;74.734917;8.7105694;NAN;27.773457;13.868387;NAN;NAN;NAN;57.349472;21.17417;NAN;NAN;NAN;NAN;NAN;NAN;NAN;189.61403;176.17352;157.28773;154.07123;171.82971;NAN;NAN;NAN;NAN;NAN;NAN;293.41623;432.68628;NAN;143.69878;661.44159;183.93877;81.556419;73.734581;85.751205;37.688354;221.94431;629.60193;130.96054;NAN;252.63533;203.189;368.12604;NAN;929.22375;182.41792;154.58104;86.605736;77.31501;240.91237;413.18799;192.39273;254.55084;322.75735;112.07719;323.55997;921.16034;731.04651;958.71588;842.15625;NAN;549.8158;423.12869;105.24856;64.086632;51.325474;73.204285;486.60608
434;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;69.256348;8.4625101;NAN;25.381979;15.598052;NAN;NAN;NAN;66.052299;21.624235;NAN;NAN;NAN;NAN;NAN;NAN;NAN;211.3203;183.13287;175.50858;160.34491;171.20288;NAN;NAN;NAN;NAN;NAN;NAN;312.4837;463.31973;NAN;154.1722;686.53296;171.16809;90.711243;64.479347;83.959526;34.971703;231.71339;661.54474;122.44169;NAN;236.10522;211.33635;378.98981;NAN;948.55005;187.58971;161.19518;77.239792;83.977386;258.72058;422.70731;190.89876;274.90677;342.8566;129.27278;301.21167;946.86511;755.49689;980.96466;874.409;NAN;524.01038;478.16281;114.68268;68.459641;50.198067;62.666279;440.65753
434.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;64.703781;8.5177755;NAN;23.154743;17.446192;NAN;NAN;NAN;75.29763;22.170898;NAN;NAN;NAN;NAN;NAN;NAN;NAN;233.97133;189.45178;194.38477;165.36772;169.50784;NAN;NAN;NAN;NAN;NAN;NAN;331.67206;492.68314;NAN;165.42012;711.61713;157.7664;99.44075;56.584702;82.080284;32.541622;240.61754;693.77368;114.95515;NAN;218.89297;219.82152;387.35443;NAN;964.76245;197.41045;169.49442;69.061943;92.632683;276.13464;430.22632;191.50221;295.41412;361.15656;149.90202;278.15167;967.78754;777.49451;994.42242;904.2843;NAN;495.65176;535.96289;125.46469;72.077919;48.950214;57.391235;392.93759
435;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;61.113029;8.8729343;NAN;21.099476;19.339811;NAN;NAN;NAN;84.937843;22.822731;NAN;NAN;NAN;NAN;NAN;NAN;NAN;257.32214;194.98621;213.77644;169.06889;167.13319;NAN;NAN;NAN;NAN;NAN;NAN;350.68439;520.09802;NAN;177.54364;736.05182;143.86566;107.54897;50.341682;80.127533;30.555899;248.60356;725.58496;108.56593;NAN;201.39719;228.40195;392.91284;NAN;977.80432;212.39487;179.08612;62.225304;103.49486;292.31537;435.58682;193.94762;315.46133;377.40631;173.85947;254.67682;983.58777;798.5188;999;931.11163;NAN;464.98941;594.42798;137.31224;74.566025;47.611279;58.091408;345.67056
435.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;58.482307;9.5268917;NAN;19.221025;21.209341;NAN;NAN;NAN;94.810097;23.567579;NAN;NAN;NAN;NAN;NAN;NAN;NAN;281.10956;199.63226;233.56799;171.52991;164.46912;NAN;NAN;NAN;NAN;NAN;NAN;369.25574;544.75983;NAN;190.67969;759.13501;129.6225;114.88719;46.024734;78.195107;29.142202;255.81468;756.23395;103.316;NAN;184.01408;236.81177;395.39261;NAN;987.69348;233.00571;189.61488;56.777645;116.67302;306.65457;438.72604;197.83684;334.6842;391.4447;200.89499;231.02269;994.03229;819.86517;994.91937;954.22968;NAN;432.42377;651.33685;149.75374;75.738411;46.214111;65.395966;301.15543
436;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;56.775158;10.483074;NAN;17.520319;22.990255;NAN;NAN;NAN;104.74113;24.374453;NAN;NAN;NAN;NAN;NAN;NAN;NAN;305.03113;203.32057;253.61897;172.94679;161.87778;NAN;NAN;NAN;NAN;NAN;NAN;387.15039;565.8064;NAN;204.98355;780.15009;115.23581;121.36777;43.888756;76.43499;28.385208;262.6066;784.96918;99.201103;NAN;167.12747;244.76201;394.60901;NAN;994.48737;259.54428;200.78851;52.681702;132.13356;318.78949;439.6897;202.66895;352.96182;403.17484;230.60263;207.44762;999;842.42743;982.70288;973.0365;NAN;398.49606;704.5116;162.17882;75.60183;44.792263;79.838799;261.57599
436.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;55.924286;11.749686;NAN;15.994241;24.624916;NAN;NAN;NAN;114.55711;25.194153;NAN;NAN;NAN;NAN;NAN;NAN;NAN;328.7338;206.00948;273.74911;173.57823;159.66837;NAN;NAN;NAN;NAN;NAN;NAN;404.16055;582.42676;NAN;220.60318;798.41315;100.95524;126.95695;44.158779;75.031387;28.318264;269.5033;811.07471;96.17704;NAN;151.09497;251.94373;390.51062;NAN;998.2475;292.06125;212.3922;49.824795;149.66855;328.61212;438.6217;207.89185;370.42514;412.53946;262.4169;184.29073;998.50891;866.51654;963.11377;987.02051;NAN;363.82626;752.04565;173.9118;74.31778;43.378799;101.84725;228.82306
437;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;55.838924;13.337498;NAN;14.635731;26.063139;NAN;NAN;NAN;124.08939;25.963432;NAN;NAN;NAN;NAN;NAN;NAN;NAN;351.80075;207.6796;293.72537;173.6837;158.08102;NAN;NAN;NAN;NAN;NAN;NAN;420.09503;593.99274;NAN;237.65047;813.31537;87.090599;131.66951;47.022999;74.175728;28.92201;277.12076;833.9104;94.152649;NAN;136.24464;258.05106;383.22345;NAN;999;330.29431;224.27913;48.051765;168.89911;336.24472;435.74261;212.95863;387.34976;419.48904;295.64847;161.97885;992.72333;891.78986;937.1156;995.7713;NAN;329.07404;792.46326;184.30522;72.142586;42.007751;131.71544;204.49318
437.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;56.414661;15.254785;NAN;13.434265;27.263641;NAN;NAN;NAN;133.17874;26.613894;NAN;NAN;NAN;NAN;NAN;NAN;NAN;373.75436;208.3251;313.25684;173.47772;157.27762;NAN;NAN;NAN;NAN;NAN;NAN;434.76648;600.19568;NAN;256.17279;824.3548;74.00914;135.56389;52.627125;74.023651;30.137524;286.07132;852.93939;92.985985;NAN;122.87238;262.8121;373.06934;NAN;996.69897;373.66623;236.37331;47.197136;189.30058;341.99445;431.33154;217.39491;404.08398;423.96594;329.56827;141.02957;981.92804;917.3244;905.81519;999;NAN;294.87924;824.85425;192.82173;69.403091;40.717945;169.57742;189.858
438;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;57.544895;17.501648;NAN;12.376555;28.194759;NAN;NAN;NAN;141.67781;27.080265;NAN;NAN;NAN;NAN;NAN;NAN;NAN;394.06168;207.95393;332.02142;173.09645;157.34392;NAN;NAN;NAN;NAN;NAN;NAN;447.97192;601.15765;NAN;276.13217;831.1626;62.130276;138.7357;61.067291;74.684692;31.875444;296.83121;867.74268;92.493423;NAN;111.22797;266.01138;360.5462;NAN;991.20587;421.29977;248.64685;47.102982;210.21584;346.28232;425.71097;220.85001;420.94141;425.91696;363.45178;122.00403;966.51935;941.74548;870.36292;996.55627;NAN;261.82849;848.91113;199.10973;66.388695;39.554871;215.37206;185.82344
438.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;59.129253;20.063446;NAN;11.447342;28.834885;NAN;NAN;NAN;149.44907;27.309441;NAN;NAN;NAN;NAN;NAN;NAN;NAN;412.16174;206.58006;349.66913;172.57222;158.29675;NAN;NAN;NAN;NAN;NAN;NAN;459.47772;597.49518;NAN;297.39218;833.51166;51.898258;141.30331;72.389923;76.212692;34.043221;309.66541;878.02161;92.461319;NAN;101.50459;267.49677;346.27606;NAN;982.28864;472.05685;261.08752;47.632786;230.90089;349.58838;419.23035;223.13583;438.14813;425.28168;396.65826;105.4584;946.97284;963.47174;831.86078;988.42102;NAN;230.42361;864.8595;203.0488;63.313164;38.574623;268.79123;192.89563
439;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;61.080444;22.905365;NAN;10.630569;29.172882;NAN;NAN;NAN;156.35533;27.264126;NAN;NAN;NAN;NAN;NAN;NAN;NAN;427.48697;204.22258;365.8447;171.84224;160.10204;NAN;NAN;NAN;NAN;NAN;NAN;469.00598;NAN;NAN;319.71811;831.31354;43.749485;143.3997;86.593201;78.605804;36.561005;324.58963;883.58209;92.667511;NAN;93.828926;267.17325;330.94516;NAN;969.63824;524.61395;273.66867;48.681103;250.57515;352.38748;412.25067;224.23834;455.79443;422.02002;428.6795;91.87236;923.80176;980.98804;791.28412;974.69031;NAN;201.07912;873.33826;204.73495;60.281788;37.845554;329.22415;211.23317
439.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;63.328827;25.968498;NAN;9.9101658;29.208073;NAN;NAN;NAN;162.25648;26.927387;NAN;NAN;NAN;NAN;NAN;NAN;NAN;439.49231;200.91058;380.20712;170.77722;162.68854;NAN;NAN;NAN;NAN;NAN;NAN;476.23441;NAN;NAN;342.77719;824.60413;38.071064;145.16107;103.63178;81.822319;39.376106;341.36063;884.3006;92.910896;NAN;88.263023;264.97821;315.23972;NAN;952.90851;577.54669;286.32425;50.160549;268.46222;355.09872;405.12198;224.3147;473.83826;416.13306;459.15793;81.587234;897.52832;993.07263;749.44714;955.53802;NAN;174.11768;875.26099;204.43668;57.300121;37.447689;395.69901;240.62411
440;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;65.822578;29.170895;NAN;9.2709227;28.950018;NAN;NAN;NAN;167.00558;26.305233;NAN;NAN;NAN;NAN;NAN;NAN;NAN;447.67911;196.68633;392.47775;169.21321;165.96394;NAN;NAN;NAN;NAN;NAN;NAN;480.81186;NAN;NAN;366.15216;813.51947;35.164833;146.71919;123.42564;85.827957;42.459538;359.51706;880.09698;93.031837;NAN;84.805725;260.85965;299.77347;NAN;931.76617;629.43378;298.93475;51.999363;283.83789;358.04556;398.17413;223.67233;492.16043;407.68256;487.87085;74.709564;868.63086;999;707.01025;931.19934;NAN;149.75616;871.70172;202.55995;54.319557;37.470406;466.87665;280.44315
440.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;68.524574;32.408768;NAN;8.6992445;28.417976;NAN;NAN;NAN;170.45235;25.423933;NAN;NAN;NAN;NAN;NAN;NAN;NAN;451.63373;191.60977;402.49078;167.00667;169.8269;NAN;NAN;NAN;NAN;NAN;NAN;482.3826;NAN;NAN;389.35898;798.27411;35.21809;148.18956;145.8696;90.58799;45.813801;378.47336;870.93085;92.932373;NAN;83.399498;254.7531;285.0101;NAN;905.94958;678.94067;311.32391;54.123844;296.09219;361.43497;391.69382;222.7191;510.62796;396.78937;514.69495;71.088493;837.49982;998.61609;664.5567;901.96881;NAN;128.13762;863.71844;199.59393;51.269924;38.007538;541.04858;329.64246
441;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;71.405594;35.56274;NAN;8.1838236;27.640085;NAN;NAN;NAN;172.45235;24.327929;NAN;NAN;NAN;NAN;NAN;NAN;NAN;451.05548;185.76065;410.23346;164.06776;174.17162;NAN;NAN;NAN;NAN;NAN;NAN;480.62161;NAN;NAN;411.87155;779.13245;38.304089;149.66;170.8407;96.073639;49.477772;397.61908;856.79279;92.591278;NAN;83.929695;246.57765;271.22708;NAN;875.32947;724.88226;323.2583;56.467224;304.78464;365.33517;385.91309;221.91052;529.14502;383.62753;539.54968;70.320297;804.44586;992.3399;622.62329;868.18225;NAN;109.35106;852.21832;196.06505;48.145081;39.145939;616.18896;386.76218
441.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;74.436035;38.506496;NAN;7.7157984;26.652035;NAN;NAN;NAN;172.87801;23.075554;NAN;NAN;NAN;NAN;NAN;NAN;NAN;445.78735;179.23718;415.83597;160.39784;178.8875;NAN;NAN;NAN;NAN;NAN;NAN;475.27621;NAN;NAN;433.14667;756.38928;44.380104;151.19518;198.20204;102.25871;53.515568;416.40982;837.7077;92.081985;NAN;86.240166;236.27782;258.51062;NAN;839.96033;766.26575;334.4657;58.981613;309.67557;369.67374;381.01019;221.69923;547.71021;368.43521;562.3653;71.814606;769.70251;981.06494;581.72339;830.21118;NAN;93.437172;837.88495;192.49655;45.060009;40.956455;690.05261;450.02878
442;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;77.574951;41.115189;NAN;7.2885947;25.495239;NAN;NAN;NAN;171.63356;21.736105;NAN;NAN;NAN;NAN;NAN;NAN;NAN;435.83185;172.14969;419.55417;156.09778;183.85727;NAN;NAN;NAN;NAN;NAN;NAN;466.20703;NAN;NAN;452.65073;730.35748;53.298901;152.83716;227.80478;109.10432;58.003994;434.41895;813.75146;91.583839;NAN;90.146416;223.8839;246.7634;NAN;800.11865;802.32721;344.67377;61.644821;310.72501;374.22922;377.10989;222.47836;566.42529;351.50885;583.04132;74.881271;733.46667;966.00232;542.35474;788.45795;NAN;80.382133;821.14062;189.38452;42.269012;43.483475;760.30731;517.45209
442.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;80.760895;43.275017;NAN;6.8979263;24.214705;NAN;NAN;NAN;168.67297;20.384075;NAN;NAN;NAN;NAN;NAN;NAN;NAN;421.36169;164.61459;421.69446;151.33649;188.95428;NAN;NAN;NAN;NAN;NAN;NAN;453.4162;NAN;NAN;469.88733;701.35791;64.82901;154.6221;259.48413;116.5537;63.010509;451.33743;785.08917;91.373138;NAN;95.445045;209.55264;235.74377;NAN;756.3194;832.5296;353.63501;64.462219;308.07516;378.63382;374.29089;224.52597;585.49176;333.18283;601.40967;78.845139;695.94391;948.52148;504.95844;743.35364;NAN;70.115425;802.19214;187.19739;40.130199;46.734818;824.677;586.91711
443;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;83.903061;44.891518;NAN;6.5416908;22.856709;NAN;NAN;NAN;164.01382;19.090395;NAN;NAN;NAN;NAN;NAN;NAN;NAN;402.71725;156.73996;422.5546;146.33138;194.04715;NAN;NAN;NAN;NAN;NAN;NAN;437.0686;NAN;NAN;484.41449;669.70959;78.685654;156.58278;293.05557;124.50911;68.567749;466.95361;751.97754;91.802521;NAN;101.91807;193.64464;225.13208;NAN;709.3045;856.56567;361.14966;67.4543;302.02173;382.38275;372.58786;227.97444;605.1311;313.82706;617.2287;83.140701;657.42419;929.97241;469.89337;695.37006;NAN;62.490013;781.10059;186.36935;39.050808;50.676136;881.07593;656.34943
443.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;86.878929;45.897568;NAN;6.2193356;21.466545;NAN;NAN;NAN;157.74626;17.916924;NAN;NAN;NAN;NAN;NAN;NAN;NAN;380.39374;148.61497;422.36389;141.3194;198.99359;NAN;NAN;NAN;NAN;NAN;NAN;417.49307;NAN;NAN;495.86237;635.72638;94.568581;158.75563;328.31152;132.82858;74.666527;481.09329;714.77185;93.269753;NAN;109.33369;176.75972;214.59999;NAN;660.00104;874.33209;367.08032;70.653191;292.98361;384.88126;372.00513;232.80209;625.55328;293.83817;630.21332;87.361984;618.30957;911.55273;437.35059;645.0304;NAN;57.267056;757.83795;187.29564;39.436008;55.228733;927.75403;723.73431
444;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;89.536957;46.25629;NAN;5.9312177;20.086626;NAN;NAN;NAN;150.03435;16.911856;NAN;NAN;NAN;NAN;NAN;NAN;NAN;355.02322;140.29929;421.24362;136.54047;203.65163;NAN;NAN;NAN;NAN;NAN;NAN;395.16788;NAN;NAN;503.95029;599.72473;112.18425;161.17781;365.01703;141.32652;81.251297;493.53156;673.93091;96.179604;NAN;117.45999;NAN;203.87961;NAN;609.45764;885.93042;371.36121;74.082642;281.47171;385.47644;372.52219;238.84474;646.90753;273.62582;640.08368;91.292595;579.12469;894.23999;407.3385;592.92511;NAN;54.141335;732.31604;190.32127;41.650963;60.272141;963.40717;787.28314
444.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;91.704491;45.963024;NAN;5.677815;18.754629;NAN;NAN;NAN;141.10905;16.107166;NAN;NAN;NAN;NAN;NAN;NAN;NAN;327.34641;131.81834;419.21152;132.21573;207.88419;NAN;NAN;NAN;NAN;NAN;NAN;370.69196;NAN;NAN;508.50125;562.02832;131.25301;163.89429;402.90802;149.79065;88.221703;503.91006;630.00964;100.90079;NAN;126.07046;NAN;192.81346;NAN;558.76465;891.66388;373.9986;77.736107;268.06952;383.5166;374.10596;245.82248;669.25317;253.60423;646.62158;94.883423;540.49457;878.79541;379.67911;539.70892;NAN;52.752342;704.47528;195.72466;45.953644;65.651901;987.24451;845.32739
445;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;93.200821;45.046619;NAN;5.4590697;17.502089;NAN;NAN;NAN;131.25247;15.517539;NAN;NAN;NAN;NAN;NAN;NAN;NAN;298.17535;123.16578;416.20422;128.54318;211.57317;NAN;NAN;NAN;NAN;NAN;NAN;344.74622;NAN;NAN;509.45462;522.97552;151.50153;166.95497;441.69266;157.99255;95.442261;511.67859;583.63324;107.73286;NAN;134.95491;NAN;181.37563;NAN;508.9689;892.01343;375.06287;81.578674;253.39381;378.41766;376.73019;253.3746;692.54913;234.17816;649.73889;98.229607;503.12045;865.75568;354.02048;486.07745;NAN;52.731533;674.30975;203.67191;52.467987;71.189491;999;896.27502
445.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;93.855171;43.567886;NAN;5.2741289;16.353174;NAN;NAN;NAN;120.7795;15.138358;NAN;NAN;NAN;NAN;NAN;NAN;NAN;268.35745;114.31329;412.11237;125.71627;214.62863;NAN;NAN;NAN;NAN;NAN;NAN;318.04056;NAN;NAN;506.87003;482.93051;172.659;170.40968;481.05737;165.70662;102.7511;516.10846;535.48419;116.87792;NAN;143.92056;NAN;169.67297;NAN;460.99307;887.60974;374.67343;85.535339;238.07549;369.72137;380.37369;261.11029;716.65527;215.72246;649.53467;101.50062;467.71313;855.46735;329.87805;432.76706;NAN;53.757412;641.90015;214.16388;61.190887;76.693779;998.90161;938.60852
446;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;93.524239;41.616516;NAN;5.1209836;15.323832;NAN;NAN;NAN;110.01309;14.949505;NAN;NAN;NAN;NAN;NAN;NAN;NAN;238.7278;105.22294;406.80746;123.91993;216.99413;NAN;NAN;NAN;NAN;NAN;NAN;291.25143;NAN;NAN;500.92389;442.28424;194.44585;174.31134;520.68237;172.73599;109.98356;516.38965;486.2626;128.41878;NAN;152.78262;NAN;157.91425;NAN;415.56369;879.1889;372.97604;89.516335;222.72375;357.14658;385.04318;268.66553;741.35797;198.55405;646.28864;104.90794;434.91446;848.10449;306.69116;380.56271;NAN;55.619331;607.4046;227.01318;71.99427;81.973259;987.60101;970.82153
446.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;92.10778;39.306087;NAN;4.9965787;14.421714;NAN;NAN;NAN;99.263809;14.919997;NAN;NAN;NAN;NAN;NAN;NAN;NAN;210.07249;95.870354;400.19632;123.32695;218.64754;NAN;NAN;NAN;NAN;NAN;NAN;264.98071;NAN;NAN;491.89328;401.46075;216.54657;178.70401;560.24713;178.94412;116.99244;511.77264;436.6611;142.31755;NAN;161.35016;NAN;146.35374;NAN;373.17792;867.5556;370.11539;93.425247;207.88925;340.63986;390.77533;275.75003;766.42181;182.91168;640.40948;108.65567;405.24356;843.67755;283.91531;330.26279;NAN;58.232792;571.08514;241.83551;84.620209;86.846619;966.06873;991.40204
447;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;89.562286;36.76685;NAN;4.8975372;13.645984;NAN;NAN;NAN;88.814018;15.011495;NAN;NAN;NAN;NAN;NAN;NAN;NAN;183.09285;86.27066;392.26248;124.08118;219.59511;NAN;NAN;NAN;NAN;NAN;NAN;239.72273;NAN;NAN;480.12689;360.91464;238.59363;183.63124;599.44366;184.27155;123.65566;501.75275;387.35297;158.41708;NAN;169.41626;NAN;135.25504;NAN;334.09189;853.53601;366.20755;97.169807;194.04964;320.40613;397.63397;282.18134;791.56256;168.93149;632.37469;112.89706;379.03876;842.04871;261.17963;282.62766;NAN;61.659702;533.28052;258.08121;98.713646;91.151062;935.47791;999
447.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;85.910751;34.137211;NAN;4.8208165;12.988394;NAN;NAN;NAN;78.907013;15.18539;NAN;NAN;NAN;NAN;NAN;NAN;NAN;158.37875;76.499519;383.0979;126.2856;219.85905;NAN;NAN;NAN;NAN;NAN;NAN;215.85161;NAN;NAN;466.00803;321.11853;260.17368;189.14493;637.98511;188.74205;129.8887;486.25723;338.99115;176.45238;NAN;176.74913;NAN;124.84322;NAN;298.33765;837.94684;361.34109;100.68635;181.58713;296.89886;405.71509;287.90375;816.46863;156.63063;622.6626;117.73888;356.4191;842.95831;238.39708;238.35318;NAN;66.089767;494.42261;275.07123;113.88342;94.749619;897.10541;992.65192
448;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;81.246071;31.554691;NAN;4.7646017;12.434654;NAN;NAN;NAN;69.749512;15.406148;NAN;NAN;NAN;NAN;NAN;NAN;NAN;136.39102;66.712502;372.9281;129.97739;219.46324;NAN;NAN;NAN;NAN;NAN;NAN;193.62096;NAN;NAN;449.91742;282.55234;280.85269;195.31735;675.60681;192.45332;135.64055;465.7749;292.23193;196.07968;NAN;183.07693;NAN;115.26618;NAN;265.7673;821.54517;355.57138;103.9515;170.77089;270.78586;415.1431;292.97675;840.78186;145.92232;611.66296;123.2395;337.30261;846.02344;215.79945;198.03391;NAN;71.831306;455.04349;292.06967;129.68506;97.533249;852.25293;971.96771
448.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;75.72805;29.145348;NAN;4.7293167;11.966221;NAN;NAN;NAN;61.515621;15.646353;NAN;NAN;NAN;NAN;NAN;NAN;NAN;117.46925;57.147533;362.07062;135.10832;218.42128;NAN;NAN;NAN;NAN;NAN;NAN;173.17751;NAN;NAN;432.19574;245.68602;300.2041;202.24643;712.06903;195.56227;140.89757;441.43069;247.75626;216.90109;NAN;188.08492;NAN;106.57545;NAN;236.10936;804.9931;348.92047;106.99687;161.75534;242.90952;426.05884;297.55353;864.11267;136.61494;599.62854;129.42262;321.43771;850.7652;193.92506;162.12721;NAN;79.261444;415.71182;308.36078;145.68079;99.422867;802.19617;937.3562
449;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;69.573952;27.014936;NAN;4.7187262;11.561798;NAN;NAN;NAN;54.351639;15.88716;NAN;NAN;NAN;NAN;NAN;NAN;NAN;101.83997;NAN;350.8696;141.51613;216.73175;NAN;NAN;NAN;NAN;NAN;NAN;154.57693;NAN;NAN;413.11801;210.96577;317.84555;210.06622;747.15326;198.23897;145.67542;NAN;206.28285;238.50232;NAN;191.42412;NAN;98.728424;NAN;209.03282;788.82336;341.38553;109.91558;154.57272;214.21178;438.6033;301.84573;886.02808;128.45369;586.64618;136.30634;308.46286;856.61829;173.51053;130.93631;NAN;88.78009;376.99689;323.29709;161.44154;100.36797;748.14459;890.11719
449.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;63.043224;25.241987;NAN;4.7403436;11.198689;NAN;NAN;NAN;48.384365;16.117353;NAN;NAN;NAN;NAN;NAN;NAN;NAN;89.633842;NAN;339.61539;148.91599;214.37408;NAN;NAN;NAN;NAN;NAN;NAN;137.80318;NAN;NAN;392.87415;178.79425;333.46817;218.9518;780.65985;200.63071;150.0121;NAN;168.55141;260.49197;NAN;192.72743;NAN;91.621025;NAN;184.20705;773.41687;332.94742;112.85087;149.11961;185.66075;452.88828;306.08267;906.06342;121.15823;572.65582;143.92995;297.98767;862.91986;155.36339;104.57614;NAN;100.72717;339.43573;336.33466;176.57245;100.34569;691.22729;832.41821
450;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;56.418324;23.876154;NAN;4.8059444;10.854116;NAN;NAN;NAN;43.723553;16.33136;NAN;NAN;NAN;NAN;NAN;NAN;NAN;80.901093;NAN;328.49039;156.89915;211.31259;NAN;NAN;NAN;NAN;NAN;NAN;122.79051;NAN;NAN;371.56918;149.5061;346.86246;229.12369;812.40472;202.86113;153.9416;NAN;135.29266;282.5155;NAN;191.64627;NAN;85.113159;NAN;161.34637;758.99902;323.58099;115.99045;145.16576;158.16632;468.97198;310.46411;923.81366;114.45603;557.49304;152.336;289.64536;868.95959;140.21098;82.985695;NAN;115.29929;303.54712;347.06805;190.70744;99.359428;632.51788;767.10107
450.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;49.984802;22.937685;NAN;4.9311624;10.506333;NAN;NAN;NAN;40.464508;16.521572;NAN;NAN;NAN;NAN;NAN;NAN;NAN;75.638893;NAN;317.52826;164.97318;207.50945;NAN;NAN;NAN;NAN;NAN;NAN;109.43589;NAN;NAN;349.23462;123.35556;357.9404;240.8242;842.21765;205.00876;157.47589;NAN;107.17534;304.26282;NAN;187.89946;NAN;79.059128;NAN;140.2375;745.63916;313.26624;119.53228;142.39566;132.5256;486.82053;315.10706;938.98926;108.10208;540.94531;161.55763;283.12109;874.03082;128.59552;65.952866;NAN;132.50139;269.81299;355.23996;203.53162;97.437881;573.04828;697.46423
451;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;44.012081;22.423311;NAN;5.1349163;10.135836;NAN;NAN;NAN;38.686977;16.674999;NAN;NAN;NAN;NAN;NAN;NAN;NAN;73.80574;NAN;306.63;172.59683;202.93143;NAN;NAN;NAN;NAN;NAN;NAN;97.608101;NAN;NAN;325.86014;100.49872;366.74728;254.29193;869.93726;207.1078;160.60126;NAN;84.734077;325.4718;NAN;181.32863;NAN;73.340904;NAN;120.7485;733.25684;301.99442;123.69129;140.46559;109.37383;506.27951;320.01834;951.47681;101.90026;522.82159;171.57881;278.18198;877.48987;120.75226;53.143188;NAN;152.10793;238.66435;360.7218;214.85094;94.631546;513.84589;626.89862
451.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;38.737629;22.315233;NAN;5.4375644;9.7259912;NAN;NAN;NAN;38.445637;16.770947;NAN;NAN;NAN;NAN;NAN;NAN;NAN;75.333969;NAN;295.60077;179.25716;197.56349;NAN;NAN;NAN;NAN;NAN;NAN;87.159508;NAN;NAN;301.43277;80.996056;373.43542;269.72855;895.40735;209.14906;163.27304;NAN;68.308296;345.92575;NAN;171.96587;NAN;67.892441;NAN;102.82207;721.63824;289.78342;128.69162;139.06535;89.17424;527.05591;325.08798;961.36108;95.736938;503.04855;182.32195;274.65744;878.78528;116.57791;44.13176;NAN;173.65414;210.45955;363.48373;224.63101;91.011497;455.97;558.62781
452;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;34.353569;22.590588;NAN;5.8592529;9.2636843;NAN;NAN;NAN;39.759563;16.7805;NAN;NAN;NAN;NAN;NAN;NAN;NAN;80.128662;NAN;284.21353;184.53645;191.42177;NAN;NAN;NAN;NAN;NAN;NAN;77.933601;NAN;NAN;275.98386;64.818275;378.23413;287.26501;918.47308;211.07585;165.41675;NAN;57.989555;365.44684;NAN;160.07375;NAN;62.695385;NAN;86.457047;710.47687;276.69516;134.76645;137.95898;72.215759;548.71582;330.09512;968.93561;89.570335;481.71637;193.63507;272.41943;877.50909;115.65342;38.441055;NAN;196.48822;185.46452;363.58859;233.03783;86.66687;400.53369;495.34506
452.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;30.998428;23.233452;NAN;6.4186811;8.7398129;NAN;NAN;NAN;42.601273;16.669485;NAN;NAN;NAN;NAN;NAN;NAN;NAN;88.068703;NAN;272.26309;188.15936;184.56071;NAN;NAN;NAN;NAN;NAN;NAN;69.766304;NAN;NAN;249.63828;51.858356;381.40823;306.93121;938.97449;212.7971;166.93095;NAN;53.600452;383.8808;NAN;146.16966;NAN;57.766502;NAN;71.685204;699.39526;262.84229;142.14436;137.02184;58.622425;570.69226;334.73315;974.65784;83.404984;459.09665;205.31581;271.34885;873.45166;117.31418;35.58007;NAN;219.82646;163.86372;361.17795;240.4334;81.702286;348.69711;439.00525
453;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;28.75161;24.243256;NAN;7.132134;8.1489038;NAN;NAN;NAN;46.890415;16.402864;NAN;NAN;NAN;NAN;NAN;NAN;NAN;98.992279;NAN;259.63058;190.02426;177.0741;NAN;NAN;NAN;NAN;NAN;NAN;62.494457;NAN;NAN;222.63805;41.941921;383.215;328.625;956.74933;214.20058;167.70061;NAN;54.682926;401.08875;NAN;131.00604;NAN;53.144314;NAN;58.544315;687.98218;248.38716;151.01849;136.24748;48.37199;592.30774;338.65137;979.06415;77.278099;435.62384;217.15462;271.32315;866.58124;120.77355;35.063427;NAN;242.82434;145.74776;356.47299;247.31181;76.234863;301.62885;390.80161
453.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;27.635406;25.642385;NAN;8.0134287;7.4895811;NAN;NAN;NAN;52.490669;15.953932;NAN;NAN;NAN;NAN;NAN;NAN;NAN;112.67714;NAN;246.32599;190.20566;169.08092;NAN;NAN;NAN;NAN;NAN;NAN;55.959026;NAN;NAN;195.34935;34.843441;383.88654;352.09778;971.63287;215.18001;167.6163;NAN;60.52961;416.93875;NAN;NAN;NAN;48.859425;NAN;47.055786;675.82892;233.5369;161.53012;135.74065;41.330364;612.80914;341.50534;982.68768;71.237869;411.84439;228.93857;272.18048;857.02545;125.22864;36.433239;NAN;264.65707;131.09647;349.78421;254.27957;70.389946;260.47003;351.26297
454;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;27.621469;27.477352;NAN;9.0747843;6.7652431;NAN;NAN;NAN;59.212395;15.310544;NAN;NAN;NAN;NAN;NAN;NAN;NAN;128.82658;NAN;232.50853;188.93445;160.71835;NAN;NAN;NAN;NAN;NAN;NAN;50.015633;NAN;NAN;168.2511;30.311796;383.60715;376.95975;983.45807;215.67169;166.59035;NAN;70.25676;431.29242;NAN;NAN;NAN;44.926319;NAN;37.211338;662.57861;218.53238;173.75052;135.68849;37.276764;631.40576;342.99823;985.97266;65.328705;388.32712;240.50903;273.71005;845.0686;129.99791;39.261898;NAN;284.59216;119.76494;341.52856;262.00067;64.296776;226.27702;320.61386
454.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;28.638754;29.815248;NAN;10.328246;5.9838724;NAN;NAN;NAN;66.821259;14.481432;NAN;NAN;NAN;NAN;NAN;NAN;NAN;147.05843;NAN;218.4977;186.5589;152.12445;NAN;NAN;NAN;NAN;NAN;NAN;44.548473;NAN;NAN;141.9055;28.088755;382.51416;402.70798;992.06207;215.67233;164.56807;NAN;82.885056;444.00681;NAN;NAN;NAN;41.334541;NAN;28.968615;647.96344;203.63454;187.65414;136.32962;35.926022;647.32538;342.91025;989.20074;59.600883;365.5921;251.76411;275.66476;831.14911;134.63773;43.152397;NAN;302.04367;111.50911;332.25104;271.13165;58.084061;199.94879;299.00272
455;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;30.585827;32.735386;NAN;11.78827;5.1596003;NAN;NAN;NAN;75.048981;13.498745;NAN;NAN;NAN;NAN;NAN;NAN;NAN;166.90129;NAN;204.75058;183.49556;143.43054;NAN;NAN;NAN;NAN;NAN;NAN;39.485073;NAN;NAN;116.92014;27.921223;380.70221;428.76913;997.28986;215.24496;161.55006;NAN;97.444405;454.93542;NAN;NAN;NAN;38.056671;NAN;22.254505;631.82776;189.11183;203.10628;137.90285;36.958447;659.86499;341.10681;992.40845;54.11713;344.05789;262.70297;277.8017;815.82587;138.97876;47.724564;NAN;316.61435;105.99989;322.60672;282.26776;51.876656;182.15895;286.74835
455.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;33.343636;36.316452;NAN;13.474112;4.3151727;NAN;NAN;NAN;83.609337;12.411704;NAN;NAN;NAN;NAN;NAN;NAN;NAN;187.81599;NAN;191.81027;180.1814;134.7449;NAN;NAN;NAN;NAN;NAN;NAN;34.800358;NAN;NAN;93.902039;29.577162;378.24683;454.54584;999;214.51192;157.5912;NAN;113.09508;463.9473;NAN;NAN;NAN;35.077488;NAN;16.971884;614.14331;175.21899;219.85823;140.61635;40.027802;668.42383;337.53983;995.39111;48.964645;324.02252;273.39172;279.91663;799.73761;143.07742;52.635544;NAN;328.11203;102.8639;313.3179;295.89499;45.793751;173.29158;284.44043
456;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;36.787029;40.619675;NAN;15.411476;3.4849873;NAN;NAN;NAN;92.209496;11.282895;NAN;NAN;NAN;NAN;NAN;NAN;NAN;209.21429;NAN;180.23056;177.01797;126.1459;NAN;NAN;NAN;NAN;NAN;NAN;30.510265;NAN;NAN;73.411804;32.84787;375.2395;479.47302;997.07495;213.64058;152.81548;NAN;129.21492;470.94586;NAN;NAN;NAN;32.415955;NAN;13.003182;595.01288;162.174;237.59906;144.606;44.774918;672.54596;332.23709;997.75201;44.260967;305.64694;283.96658;281.87878;783.5224;147.1367;57.639553;NAN;336.5546;101.7168;305.10587;312.35999;39.948559;173.39154;292.83926
456.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;40.794285;45.672173;NAN;17.632641;2.7189951;NAN;NAN;NAN;100.5609;10.182857;NAN;NAN;NAN;NAN;NAN;NAN;NAN;230.49324;NAN;170.50589;174.33459;117.68084;NAN;NAN;NAN;NAN;NAN;NAN;26.667768;NAN;NAN;55.921261;37.556393;371.79584;503.05124;991.42236;212.83871;147.41341;NAN;145.45386;475.89078;NAN;NAN;NAN;30.142366;NAN;10.224353;574.67279;150.13066;256.00162;149.91554;50.853043;671.94183;325.2836;999;40.160267;288.96436;294.59729;283.65292;767.74512;151.39769;62.613796;NAN;342.1261;102.22425;298.61414;331.81229;34.448051;182.1339;312.63828
457;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;45.254009;51.451767;NAN;20.174858;2.0861464;NAN;NAN;NAN;108.39014;9.1787682;NAN;NAN;NAN;NAN;NAN;NAN;NAN;251.07196;NAN;163.00319;172.36546;109.37116;NAN;NAN;NAN;NAN;NAN;NAN;23.348886;NAN;NAN;41.780346;43.554153;368.05652;524.88586;981.98279;212.33936;141.62354;NAN;161.76151;478.81097;NAN;NAN;NAN;28.41209;NAN;8.5106525;553.46997;139.1595;274.77179;156.48775;57.95948;666.50006;316.80347;998.61224;36.842186;273.9194;305.4447;285.29263;752.85376;156.08806;67.578423;NAN;345.10703;104.14111;294.34277;354.21515;29.39315;198.82622;344.20856
457.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;50.067451;57.874775;NAN;23.076057;1.6788328;NAN;NAN;NAN;115.44386;8.3253584;NAN;NAN;NAN;NAN;NAN;NAN;NAN;270.41956;NAN;NAN;171.26088;101.22129;NAN;NAN;NAN;NAN;NAN;NAN;20.640451;NAN;NAN;31.198999;50.7043;364.19611;544.70496;968.72821;212.39357;135.71486;NAN;178.36324;479.80658;NAN;NAN;NAN;27.459946;NAN;7.7423816;531.83636;129.25418;293.7204;164.15814;65.846825;656.3009;306.94119;996.13403;34.481113;260.41196;316.64017;286.91241;739.15436;161.36113;72.747185;NAN;345.79199;107.36813;292.59137;379.33902;24.880789;222.45457;387.37384
458;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;55.1464;64.787193;NAN;26.368015;1.6172566;NAN;NAN;NAN;121.49964;7.657896;NAN;NAN;NAN;NAN;NAN;NAN;NAN;288.07709;NAN;NAN;171.11655;93.232239;NAN;NAN;NAN;NAN;NAN;NAN;18.626474;NAN;NAN;24.244068;58.863926;360.41949;562.35645;951.65387;213.2576;129.95399;NAN;195.71217;479.03641;NAN;NAN;NAN;27.585384;NAN;7.810595;510.2417;120.3373;312.80548;172.68524;74.348785;641.60962;295.83475;991.25372;33.222015;248.33047;328.25842;288.66519;726.82751;167.23204;78.512848;NAN;344.43268;111.99793;293.43719;406.74908;21.004972;251.76024;441.20056
458.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;60.408802;71.960564;NAN;30.067692;2.052031;NAN;NAN;NAN;126.3675;7.1897669;NAN;NAN;NAN;NAN;NAN;NAN;NAN;303.67255;NAN;NAN;172.02084;85.417534;NAN;NAN;NAN;NAN;NAN;NAN;17.380056;NAN;NAN;20.847847;67.86451;356.94766;577.77838;930.76746;215.1926;124.58019;NAN;214.40607;476.69046;NAN;NAN;NAN;29.129023;NAN;8.6170378;489.15622;112.27972;332.15262;181.79535;83.415535;622.86102;283.60977;983.8399;33.139511;237.57436;340.29025;290.68933;715.9671;173.59267;85.420219;NAN;341.19095;118.26178;296.74237;435.86679;17.859509;285.33936;503.98782
459;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;65.772163;79.096138;NAN;34.168404;3.162431;NAN;NAN;NAN;129.89337;6.9132342;NAN;NAN;NAN;NAN;NAN;NAN;NAN;316.92108;NAN;NAN;174.06723;77.815933;NAN;NAN;NAN;NAN;NAN;NAN;16.952015;NAN;NAN;20.825977;77.497673;353.99612;590.95947;906.08026;218.41847;119.79187;NAN;235.08603;472.97064;NAN;NAN;NAN;32.425552;NAN;10.075446;469.00519;104.92591;352.02798;191.2067;93.117958;600.64325;270.38846;973.90521;34.224911;228.06134;352.65875;293.06805;706.60278;180.24318;94.118118;NAN;336.16687;126.49097;302.19138;465.99265;15.537798;321.72488;573.2254
459.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;71.14402;85.835701;NAN;38.631313;5.1497889;NAN;NAN;NAN;131.96046;6.8032804;NAN;NAN;NAN;NAN;NAN;NAN;NAN;327.61197;NAN;NAN;177.37762;70.498024;NAN;NAN;NAN;NAN;NAN;NAN;17.362965;NAN;NAN;23.899218;87.49794;351.74411;601.89972;877.60657;223.07745;115.74294;NAN;258.30444;468.06903;NAN;NAN;NAN;37.766811;NAN;12.109268;450.13681;98.116577;372.76874;200.64995;103.63377;575.66962;256.3035;961.54553;36.370979;219.72667;365.2327;295.7998;698.66919;186.96078;105.25137;NAN;329.41006;137.01305;309.35074;496.34995;14.13295;359.46698;645.7298
460;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;76.41436;91.782852;NAN;43.380215;8.2246685;NAN;NAN;NAN;132.49127;6.8243899;NAN;NAN;NAN;NAN;NAN;NAN;NAN;335.59177;NAN;NAN;182.08597;63.565334;NAN;NAN;NAN;NAN;NAN;NAN;18.601843;NAN;NAN;29.719185;97.527725;350.31506;610.58575;845.36938;229.22574;112.53615;NAN;284.40485;462.12921;NAN;NAN;NAN;45.345394;NAN;14.647641;432.79813;91.709152;394.6929;209.89073;115.20235;548.75238;241.50987;946.92499;39.377228;212.50487;377.85367;298.77695;692.03247;193.55174;119.36314;NAN;320.98773;150.06213;317.73624;526.11072;13.735856;397.20154;717.84888
460.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;81.450745;96.531105;NAN;48.299656;12.588337;NAN;NAN;NAN;131.45282;6.9383597;NAN;NAN;NAN;NAN;NAN;NAN;NAN;340.75024;NAN;NAN;188.31625;57.144604;NAN;NAN;NAN;NAN;NAN;NAN;20.620937;NAN;NAN;37.883911;107.18372;349.77365;616.96503;809.41833;236.82965;110.22241;NAN;313.39764;455.21851;NAN;NAN;NAN;55.231182;NAN;17.619884;417.12781;85.594208;417.979;218.76466;128.09247;520.77148;226.1879;930.21985;42.966541;206.3008;390.3457;301.77527;686.50427;199.90489;136.78452;NAN;311.0466;165.7011;326.89633;554.47772;14.433471;433.68689;785.88641
461;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;86.097946;99.6987;NAN;53.238476;18.409891;NAN;NAN;NAN;128.86588;7.1147003;NAN;NAN;NAN;NAN;NAN;NAN;NAN;343.00726;NAN;NAN;196.1319;51.365524;NAN;NAN;NAN;NAN;NAN;NAN;23.333315;NAN;NAN;47.955631;116.00427;350.12823;620.95215;769.85345;245.78241;108.81472;NAN;344.86874;447.31735;NAN;NAN;NAN;67.346352;NAN;20.949831;403.15961;79.704666;442.59183;227.20384;142.54065;492.6416;210.54822;911.59973;46.838245;200.96649;402.50723;304.47003;681.8432;205.98764;157.54085;NAN;299.86682;183.76027;336.44229;580.7782;16.304094;467.83002;846.37738
461.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;90.182877;100.96643;NAN;58.017479;25.800722;NAN;NAN;NAN;124.80853;7.3368368;NAN;NAN;NAN;NAN;NAN;NAN;NAN;342.30939;NAN;NAN;205.50511;46.346149;NAN;NAN;NAN;NAN;NAN;NAN;26.619402;NAN;NAN;59.468754;123.50381;351.32465;622.45038;726.85956;255.90901;108.29391;NAN;377.94241;438.31607;NAN;NAN;NAN;81.472206;NAN;24.552074;390.83597;74.020012;468.21213;235.27211;158.70702;465.27625;194.82501;891.19733;50.743992;196.30771;414.09378;306.46472;677.74744;211.83937;181.27971;NAN;287.87933;203.81192;346.06653;604.54083;19.411924;498.69861;896.45081
462;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;93.524094;100.11282;NAN;62.442661;34.790699;NAN;NAN;NAN;119.41586;7.6018729;NAN;NAN;NAN;NAN;NAN;NAN;NAN;338.63449;NAN;NAN;216.28159;42.179173;NAN;NAN;NAN;NAN;NAN;NAN;30.332933;NAN;NAN;71.941284;129.21222;353.25537;621.39532;680.73853;266.96567;108.60841;NAN;411.29562;428.03162;NAN;NAN;NAN;97.271408;NAN;28.329306;380.04691;68.561951;494.23087;243.18309;176.64441;439.56375;179.2607;869.11749;54.536064;192.09111;424.81699;307.34833;673.89008;217.53505;207.27281;NAN;NAN;225.21088;355.55902;625.60632;23.801176;525.52179;933.96436
462.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;95.945358;97.04406;NAN;66.321381;45.30891;NAN;NAN;NAN;112.8753;7.9218321;NAN;NAN;NAN;NAN;NAN;NAN;NAN;332.01505;NAN;NAN;228.16039;38.914509;NAN;NAN;NAN;NAN;NAN;NAN;34.304893;NAN;NAN;84.891876;132.72496;355.76862;617.7984;631.93628;278.65482;109.67111;NAN;443.24133;416.23706;NAN;NAN;NAN;114.32546;NAN;32.17234;370.65222;63.390434;519.78589;251.30389;196.27707;416.33759;164.09213;845.43707;58.208824;188.09116;434.35251;306.74466;669.96124;223.15892;234.47736;NAN;NAN;247.18755;364.78448;644.1698;29.49332;547.68347;957.57501
463;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;97.290245;91.810722;NAN;69.47966;57.172043;NAN;NAN;NAN;105.42126;8.3206396;NAN;NAN;NAN;NAN;NAN;NAN;NAN;322.55786;NAN;NAN;240.69704;36.546776;NAN;NAN;NAN;NAN;NAN;NAN;38.35313;NAN;NAN;97.845192;133.74765;358.67325;611.78363;581.06476;290.6442;111.36851;NAN;471.86523;402.70682;NAN;NAN;NAN;132.18913;NAN;35.959763;362.51642;58.585632;543.83105;260.12622;217.39212;396.3483;149.53578;820.23578;61.904247;184.12625;442.34854;304.37109;665.67218;228.7617;261.62363;NAN;NAN;268.9248;373.62967;660.73279;36.48568;564.7088;966.65912
463.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;97.439651;84.613884;NAN;71.778778;70.085823;NAN;NAN;NAN;97.323341;8.8316164;NAN;NAN;NAN;NAN;NAN;NAN;NAN;310.46057;NAN;NAN;253.31876;35.005753;NAN;NAN;NAN;NAN;NAN;NAN;42.287437;NAN;NAN;110.342;132.13454;361.75803;603.60779;528.8974;302.59103;113.55509;NAN;495.21613;387.26938;NAN;NAN;NAN;150.43338;NAN;39.561855;355.53781;54.23481;565.25873;270.22824;239.65073;380.23508;135.78134;793.61493;65.897102;180.07993;448.38629;300.05255;660.77655;234.32686;287.36832;NAN;NAN;289.65634;381.95547;676.07025;44.752178;576.28229;961.19958
464;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;96.327011;75.795059;NAN;73.128372;83.658768;NAN;NAN;NAN;88.872116;9.4911432;NAN;NAN;NAN;NAN;NAN;NAN;NAN;296.02527;NAN;NAN;265.36871;34.164055;NAN;NAN;NAN;NAN;NAN;NAN;45.922371;NAN;NAN;121.94937;127.92497;364.78873;593.66187;476.34534;314.18271;116.05074;NAN;511.52106;369.84283;NAN;NAN;NAN;168.68961;NAN;42.847137;349.66779;50.420315;583.04401;282.21286;262.63113;368.50394;122.98183;765.7536;70.559937;175.89894;452.02634;293.72302;655.11102;239.75278;310.43069;NAN;NAN;308.76956;389.55624;691.12299;54.246803;582.26691;941.76196
464.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;93.946686;65.810677;NAN;73.493927;97.426666;NAN;NAN;NAN;80.365372;10.33416;NAN;NAN;NAN;NAN;NAN;NAN;NAN;279.65405;NAN;NAN;276.18552;33.848671;NAN;NAN;NAN;NAN;NAN;NAN;49.090771;NAN;NAN;132.27255;121.3504;367.52075;582.44458;424.41821;325.14539;118.63572;NAN;519.38416;350.48032;NAN;NAN;NAN;186.65654;NAN;45.692242;344.91251;47.214931;596.36853;296.63885;285.87524;361.52365;111.25153;736.92108;76.316566;171.60207;452.81625;285.42355;648.64154;244.87593;329.74268;NAN;NAN;325.88849;396.16394;706.9024;64.906898;582.7323;909.40009
465;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;90.359116;55.194489;NAN;72.89901;110.88938;NAN;NAN;NAN;72.090401;11.386055;NAN;NAN;NAN;NAN;NAN;NAN;NAN;261.82993;NAN;NAN;285.1774;33.866421;NAN;NAN;NAN;NAN;NAN;NAN;51.659126;NAN;NAN;140.97229;112.81265;369.69955;570.51831;374.15875;335.25693;121.06654;NAN;517.95984;329.3764;NAN;NAN;NAN;204.10635;NAN;47.993206;341.31448;44.685875;604.70258;313.93741;308.9545;359.50278;100.66098;707.42261;83.579445;167.26495;450.38312;275.2955;641.48218;249.48601;344.55264;NAN;NAN;340.89194;401.47806;724.32721;76.65831;577.9826;865.64355
465.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;85.687897;44.512539;NAN;71.420586;123.55332;NAN;NAN;NAN;64.309814;12.653062;NAN;NAN;NAN;NAN;NAN;NAN;NAN;243.09425;NAN;NAN;291.90128;34.018929;NAN;NAN;NAN;NAN;NAN;NAN;53.537151;NAN;NAN;147.78218;102.84598;371.06805;558.44122;326.56747;344.34424;123.08241;NAN;507.0741;306.86954;NAN;NAN;NAN;220.88063;NAN;49.675423;338.92444;42.896725;607.84033;334.35562;331.50601;362.46478;91.244064;677.61823;92.688545;162.99622;444.47375;263.55515;633.88275;253.33278;354.50076;NAN;NAN;353.91422;405.22501;744.06946;89.423645;568.55469;812.44293
466;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;80.111084;34.313591;NAN;69.179131;134.97455;NAN;NAN;NAN;57.243069;14.121838;NAN;NAN;NAN;NAN;NAN;NAN;NAN;224.00049;NAN;NAN;296.11069;34.124165;NAN;NAN;NAN;NAN;NAN;NAN;54.685078;NAN;NAN;152.52376;92.054962;371.39337;546.70038;282.52618;352.26703;124.43911;NAN;487.26663;283.42447;NAN;NAN;NAN;236.867;NAN;50.700581;337.77698;41.906403;605.89594;357.91309;353.24808;370.23843;83.001144;647.90198;103.85931;158.90451;435.04843;250.47032;626.1748;256.1593;359.6694;NAN;NAN;365.28854;407.20822;766.46167;103.12794;555.1936;752.04016
466.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;73.848839;25.08639;NAN;66.324806;144.79585;NAN;NAN;NAN;51.054207;15.762337;NAN;NAN;NAN;NAN;NAN;NAN;NAN;205.0701;NAN;NAN;297.77698;34.029621;NAN;NAN;NAN;NAN;NAN;NAN;55.11412;NAN;NAN;155.1163;81.053825;370.47449;535.64044;242.73068;358.9183;124.93399;NAN;459.7312;259.60568;NAN;NAN;NAN;251.98441;NAN;51.072105;337.87442;41.760559;599.23956;384.40469;373.99738;382.45065;75.9067;618.69971;117.15569;155.06395;422.34161;236.33185;618.69336;257.72153;360.55829;NAN;NAN;375.45142;407.36115;791.42896;117.70274;538.79199;686.81708
467;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;67.147896;17.228765;NAN;63.021709;152.77174;NAN;NAN;NAN;45.84536;17.526827;NAN;NAN;NAN;NAN;NAN;NAN;NAN;186.75621;NAN;NAN;297.07492;33.622223;NAN;NAN;NAN;NAN;NAN;NAN;54.878674;NAN;NAN;155.58136;70.402504;368.14648;525.42352;207.64816;364.20358;124.43468;NAN;426.18933;236.03432;NAN;NAN;NAN;266.16666;NAN;50.833344;339.17303;42.485291;588.39783;413.42163;393.66669;398.53015;69.923706;590.41876;132.49454;151.50279;406.90302;221.43993;611.70227;257.84238;358.01401;NAN;NAN;384.83008;405.76855;818.51447;133.09178;520.30609;619.17212
467.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;60.263157;11.029487;NAN;59.432861;158.78157;NAN;NAN;NAN;41.656223;19.351994;NAN;NAN;NAN;NAN;NAN;NAN;NAN;169.41183;NAN;NAN;294.35434;32.83382;NAN;NAN;NAN;NAN;NAN;NAN;54.066463;NAN;NAN;154.04037;60.548927;364.29987;516.02112;177.49622;368.04266;122.90011;NAN;388.6853;213.33917;NAN;NAN;NAN;279.33197;NAN;50.062351;341.58078;44.088161;573.97717;444.3981;412.22842;417.73474;65.010429;563.42029;149.66055;148.19286;389.59708;206.089;605.32043;256.42566;353.17139;NAN;NAN;393.74057;402.67291;846.9082;149.25075;500.67203;551.38538
468;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;53.439819;6.6631808;NAN;55.706684;162.82834;NAN;NAN;NAN;38.473145;21.165102;NAN;NAN;NAN;NAN;NAN;NAN;NAN;153.27527;NAN;NAN;290.09351;31.644142;NAN;NAN;NAN;NAN;NAN;NAN;52.78273;NAN;NAN;150.70522;51.79319;358.89438;507.23083;152.24458;370.3866;120.37988;NAN;349.36804;192.09587;NAN;NAN;NAN;291.37964;NAN;48.863075;344.95316;46.552769;556.58441;476.69852;429.69693;439.19077;61.1161;538.03046;168.35037;145.05446;NAN;190.5795;599.50928;253.40222;347.33157;NAN;NAN;402.30835;398.42975;875.55737;166.14973;480.72787;485.51828
468.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;46.898457;4.1976137;NAN;51.967083;165.02467;NAN;NAN;NAN;36.236702;22.890884;NAN;NAN;NAN;NAN;NAN;NAN;NAN;138.46626;NAN;NAN;284.8392;30.078587;NAN;NAN;NAN;NAN;NAN;NAN;51.137356;NAN;NAN;145.86423;44.279415;351.97028;498.7153;131.63951;371.241;116.99824;NAN;310.2771;172.77957;NAN;NAN;NAN;302.19901;NAN;47.352493;349.11533;49.844101;536.78662;509.70276;446.13797;461.95264;58.184273;514.53613;188.21794;141.9758;NAN;175.20995;594.10175;248.74057;341.87131;NAN;NAN;410.40118;393.44589;903.32843;183.77783;461.15335;423.48065
469;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;40.825008;3.610822;NAN;48.30843;165.5679;NAN;NAN;NAN;34.855965;24.460222;NAN;NAN;NAN;NAN;NAN;NAN;NAN;125.00197;NAN;NAN;279.12006;28.2008;NAN;NAN;NAN;NAN;NAN;NAN;49.226372;NAN;NAN;139.85596;38.011353;343.64349;490.05707;115.25169;370.66483;112.93464;NAN;273.17004;155.73701;NAN;NAN;NAN;311.68015;NAN;45.648365;353.88336;53.910118;515.09369;542.85736;461.64856;485.07819;56.159863;493.15878;208.94115;138.84988;NAN;160.2764;588.86218;242.45824;338.155;NAN;NAN;417.66861;388.1134;929.12567;202.14481;442.41705;366.9101
469.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;35.362198;4.8106036;NAN;44.794353;164.70967;NAN;NAN;NAN;34.21912;25.817354;NAN;NAN;NAN;NAN;NAN;NAN;NAN;112.81616;NAN;NAN;273.39944;26.106651;NAN;NAN;NAN;NAN;NAN;NAN;47.120544;NAN;NAN;133.0435;32.885422;334.09164;480.82083;102.53637;368.76819;108.39246;NAN;239.39278;141.17574;NAN;NAN;NAN;319.74213;NAN;43.856556;359.08249;58.68203;491.96622;575.70325;476.33243;507.70309;54.993942;474.02127;230.26526;135.60277;NAN;146.06752;583.51892;234.60652;337.45013;NAN;NAN;423.58258;382.73572;951.96515;221.28471;424.75595;317.15964
470;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;30.607553;7.6565008;NAN;41.461079;162.72319;NAN;NAN;NAN;34.204533;26.926163;NAN;NAN;NAN;NAN;NAN;NAN;NAN;101.78906;NAN;NAN;268.02209;23.915154;NAN;NAN;NAN;NAN;NAN;NAN;44.862919;NAN;NAN;125.79108;28.734077;323.53247;470.61862;92.895859;365.71097;103.57195;NAN;209.84377;129.15457;NAN;NAN;NAN;326.34808;NAN;42.061722;364.56168;64.08049;467.84613;607.85632;490.27802;529.10962;54.647003;457.13879;252.03419;132.22684;NAN;132.84845;577.87976;225.27296;340.8696;NAN;NAN;427.49298;377.45212;971.01434;241.26248;408.18637;275.32193
470.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;26.614397;11.977873;NAN;38.322609;159.87434;NAN;NAN;NAN;34.690369;27.778856;NAN;NAN;NAN;NAN;NAN;NAN;NAN;91.774139;NAN;NAN;263.17615;NAN;NAN;NAN;NAN;NAN;NAN;NAN;42.468761;NAN;NAN;118.43707;25.37982;312.2059;459.15326;85.736382;361.69867;98.646866;NAN;184.98831;119.59325;NAN;NAN;NAN;331.54099;NAN;40.321007;370.20493;70.024284;443.19427;638.97833;503.56439;548.7843;55.09494;442.38916;274.19748;128.78377;NAN;120.83881;571.901;214.60477;349.31754;NAN;NAN;428.71033;372.21503;985.60016;262.1817;392.54089;242.45091
471;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;23.396509;17.586523;NAN;35.377483;156.39896;NAN;NAN;NAN;35.567692;28.400824;NAN;NAN;NAN;NAN;NAN;NAN;NAN;82.624344;NAN;NAN;258.88208;NAN;NAN;NAN;NAN;NAN;NAN;NAN;39.930523;NAN;NAN;111.27657;22.671749;300.35446;446.25424;80.511269;356.98499;93.755043;NAN;164.94217;112.30035;NAN;NAN;NAN;335.4343;NAN;38.662006;375.92889;76.43969;418.52982;668.71521;516.2406;566.44629;56.333241;429.51273;296.80911;125.38761;NAN;110.17803;NAN;202.8123;363.4324;NAN;NAN;426.58813;366.75641;995.13098;284.18884;377.52808;219.54089
471.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;20.934917;24.286003;NAN;32.614937;152.48843;NAN;NAN;NAN;36.744492;28.847078;NAN;NAN;NAN;NAN;NAN;NAN;NAN;74.212418;NAN;NAN;255.00609;NAN;NAN;NAN;NAN;NAN;NAN;NAN;37.233414;NAN;NAN;104.54585;20.517595;288.1933;431.88806;76.752075;351.85275;88.991463;NAN;149.58464;107.00266;NAN;NAN;NAN;338.21271;NAN;37.085518;381.66498;83.263519;394.42465;696.65448;528.32062;582.04498;58.377102;418.1142;320.01062;122.18448;NAN;100.91142;NAN;190.16273;383.51093;NAN;NAN;420.6174;360.62015;999;307.47366;362.80515;207.65089
472;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;19.186575;31.875643;NAN;30.02104;148.28464;NAN;NAN;NAN;38.143932;29.195147;NAN;NAN;NAN;NAN;NAN;NAN;NAN;66.439224;NAN;NAN;251.28572;NAN;NAN;NAN;NAN;NAN;NAN;NAN;34.370335;NAN;NAN;98.417839;18.888668;275.88412;416.15683;74.08004;346.58493;84.410858;NAN;138.66693;103.38509;NAN;NAN;NAN;340.11899;NAN;35.571415;387.34494;90.445724;371.48016;722.29211;539.79242;595.73969;61.262794;407.68613;343.98874;119.32146;NAN;92.991615;NAN;176.95758;409.48227;NAN;NAN;410.53354;353.25815;996.56732;332.26318;348.05005;207.94377
472.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;18.092892;40.152081;NAN;27.582781;143.88144;NAN;NAN;NAN;39.701328;29.538591;NAN;NAN;NAN;NAN;NAN;NAN;NAN;59.238556;NAN;NAN;247.37422;NAN;NAN;NAN;NAN;NAN;NAN;NAN;31.354374;NAN;NAN;93.008636;17.811024;263.52551;399.27597;72.204277;341.44156;80.03595;NAN;131.88759;101.12398;NAN;NAN;NAN;341.42624;NAN;34.086811;392.87863;97.953453;350.27505;745.01196;550.62897;607.84149;65.048286;397.67078;368.92294;116.95282;NAN;86.281479;NAN;163.53888;440.90317;NAN;NAN;396.40375;344.16156;987.15369;358.81241;333.02286;221.60452
473;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;17.587856;48.908272;NAN;25.29035;139.33151;NAN;NAN;NAN;41.362362;29.976578;NAN;NAN;NAN;NAN;NAN;NAN;NAN;52.571865;NAN;NAN;242.90289;NAN;NAN;NAN;NAN;NAN;NAN;NAN;28.228529;NAN;NAN;88.381424;17.338198;251.15053;381.55112;70.912834;336.64139;75.881401;NAN;128.92764;99.916847;NAN;NAN;NAN;342.41104;NAN;32.594009;398.15137;105.75405;331.2832;764.09283;560.77118;618.73517;69.806129;387.52551;394.89862;115.22123;NAN;80.588585;NAN;150.26656;476.9498;NAN;NAN;378.63937;332.95825;970.07544;387.39044;317.59708;249.58511
473.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;17.606913;57.936085;NAN;23.138176;134.65717;NAN;NAN;NAN;43.079422;30.604885;NAN;NAN;NAN;NAN;NAN;NAN;NAN;46.420033;NAN;NAN;237.52538;NAN;NAN;NAN;NAN;NAN;NAN;NAN;25.065908;NAN;NAN;84.560005;17.517271;238.73834;363.3476;70.051529;332.34656;71.95594;NAN;129.45551;99.509911;NAN;NAN;NAN;343.33121;NAN;31.058483;403.02182;113.79967;314.79745;778.75861;570.11133;628.78912;75.617165;376.78732;421.8494;114.24049;NAN;75.68576;NAN;137.50441;516.46613;NAN;NAN;357.97504;319.50305;944.78687;418.25946;301.78433;292.30331
474;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;18.094616;67.031097;NAN;21.124338;129.86131;NAN;NAN;NAN;44.810234;31.50761;NAN;NAN;NAN;NAN;NAN;NAN;NAN;40.776669;NAN;NAN;230.96431;NAN;NAN;NAN;NAN;NAN;NAN;NAN;21.965572;NAN;NAN;81.53965;18.368443;226.22588;345.06378;69.505836;328.66306;68.281372;NAN;133.0903;99.705376;NAN;NAN;NAN;344.39438;NAN;29.454277;407.32825;122.01033;300.87976;788.24762;578.4856;638.28149;82.559158;365.18802;449.5209;114.08809;NAN;71.336334;NAN;125.57087;557.99908;NAN;NAN;335.41782;303.89917;911.09167;451.64932;285.73404;349.34552
474.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;19.008944;75.999878;NAN;19.248999;124.9367;NAN;NAN;NAN;46.522652;32.753284;NAN;NAN;NAN;NAN;NAN;NAN;NAN;35.637447;NAN;NAN;223.05519;NAN;NAN;NAN;NAN;NAN;NAN;NAN;19.040882;NAN;NAN;79.29892;19.863388;213.53143;327.10284;69.187775;325.62378;64.890678;NAN;139.34959;100.37936;NAN;NAN;NAN;345.71576;NAN;27.768196;410.89957;130.26222;289.35815;791.88538;585.67426;647.35291;90.694702;352.6748;477.45657;114.82059;NAN;67.333969;NAN;114.71211;599.91376;NAN;NAN;312.14767;286.48523;869.43964;487.72543;269.72888;419.15799
475;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;20.324209;84.669609;NAN;17.513428;119.87481;NAN;NAN;NAN;48.199165;34.387024;NAN;NAN;NAN;NAN;NAN;NAN;NAN;30.998091;NAN;NAN;213.76045;NAN;NAN;NAN;NAN;NAN;NAN;NAN;16.406269;NAN;NAN;77.808479;21.913643;200.57507;309.85767;69.022095;323.18213;61.826881;NAN;147.59724;101.46728;NAN;NAN;NAN;347.30054;NAN;26.001133;413.56128;138.38304;279.85486;789.15027;591.41132;655.95862;100.0561;339.36322;505.02292;116.47591;NAN;63.541218;NAN;105.09383;640.49811;NAN;NAN;289.35706;267.79892;821.07574;526.55176;254.16681;498.96573
475.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;22.030064;92.89801;NAN;15.918696;114.67268;NAN;NAN;NAN;49.844036;36.428139;NAN;NAN;NAN;NAN;NAN;NAN;NAN;26.855051;NAN;NAN;203.18985;NAN;NAN;NAN;NAN;NAN;NAN;NAN;14.162473;NAN;NAN;77.036011;24.375443;187.29889;293.68893;68.936783;321.21078;59.133369;NAN;NAN;102.95172;NAN;NAN;NAN;349.03802;NAN;24.167332;415.13516;146.15765;271.86691;779.72778;595.3877;663.84271;110.63627;325.53302;531.45532;119.08607;NAN;59.897079;NAN;96.769661;678.09888;NAN;NAN;268.14069;248.51514;768.13013;568.05695;239.53159;584.79987
476;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;24.128281;100.57967;NAN;14.46622;109.33859;NAN;NAN;NAN;51.481827;38.879578;NAN;NAN;NAN;NAN;NAN;NAN;NAN;23.205362;NAN;NAN;191.58757;NAN;NAN;NAN;NAN;NAN;NAN;NAN;12.385899;NAN;NAN;76.948204;27.062416;173.70239;278.91263;68.857475;319.48749;56.845512;NAN;NAN;104.85095;NAN;NAN;NAN;350.70691;NAN;22.292887;415.43912;153.33673;264.86774;763.53241;597.24323;670.54889;122.36971;311.58899;555.91919;122.68998;NAN;56.411865;NAN;89.666077;711.24683;NAN;NAN;249.39395;229.36243;NAN;611.99506;226.35942;NAN
476.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;26.628475;107.65119;NAN;13.158469;103.89504;NAN;NAN;NAN;53.159058;41.742786;NAN;NAN;NAN;NAN;NAN;NAN;NAN;20.05267;NAN;NAN;179.31015;NAN;NAN;NAN;NAN;NAN;NAN;NAN;11.117448;NAN;NAN;77.511124;29.771893;159.86247;265.78757;68.70607;317.71655;54.978451;NAN;NAN;107.21357;NAN;NAN;NAN;352.02115;NAN;20.412535;414.28735;159.64864;258.40863;740.71552;596.59778;675.44116;135.12685;298.0145;577.58728;127.34163;NAN;53.144115;NAN;83.615524;738.75781;NAN;NAN;233.71861;211.03348;NAN;657.91583;215.18759;NAN
477;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;29.541668;114.0946;NAN;11.999805;98.379303;NAN;NAN;NAN;54.939354;45.025887;NAN;NAN;NAN;NAN;NAN;NAN;NAN;17.415159;NAN;NAN;166.79016;NAN;NAN;NAN;NAN;NAN;NAN;NAN;10.359092;NAN;NAN;78.689537;32.31292;145.93465;254.50526;68.405457;315.5231;53.532299;NAN;NAN;110.10732;NAN;NAN;NAN;352.66095;NAN;18.565842;411.48901;164.82045;252.19456;711.64551;593.07104;677.72577;148.71664;285.27496;595.7309;133.11311;NAN;50.18026;NAN;78.416862;759.77942;NAN;NAN;221.37524;194.10301;NAN;705.15198;206.49911;NAN
477.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;32.872807;119.9362;NAN;10.998679;92.844673;NAN;NAN;NAN;56.900238;48.752365;NAN;NAN;NAN;NAN;NAN;NAN;NAN;15.332797;NAN;NAN;154.51118;NAN;NAN;NAN;NAN;NAN;NAN;NAN;10.077706;NAN;NAN;80.441475;34.528244;132.15694;245.18811;67.883621;312.4866;52.500141;NAN;NAN;113.6172;NAN;NAN;NAN;352.31076;NAN;16.794214;406.84302;168.6022;NAN;676.88391;586.29425;676.4892;162.88693;273.73032;609.78363;140.06052;NAN;47.606548;NAN;73.881485;773.81793;NAN;NAN;212.28961;178.98915;NAN;752.80804;200.67995;NAN
478;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;36.612553;125.24133;NAN;10.168496;87.360168;NAN;NAN;NAN;59.121365;52.967514;NAN;NAN;NAN;NAN;NAN;NAN;NAN;13.870968;NAN;NAN;142.98218;NAN;NAN;NAN;NAN;NAN;NAN;NAN;10.211838;NAN;NAN;82.718857;36.31163;118.84939;237.87834;67.075363;308.19199;51.88139;NAN;NAN;117.8323;NAN;NAN;NAN;350.71289;NAN;15.138137;400.12421;170.78777;NAN;637.17224;575.96027;670.76239;177.33311;263.61444;619.38666;148.19772;NAN;45.505039;NAN;69.840759;780.70538;NAN;NAN;206.04306;165.90878;NAN;799.7782;197.99246;NAN
478.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;40.732079;130.10605;NAN;9.52847;82.00956;NAN;NAN;NAN;61.672119;57.737759;NAN;NAN;NAN;NAN;NAN;NAN;NAN;13.116948;NAN;NAN;132.70644;NAN;NAN;NAN;NAN;NAN;NAN;NAN;10.683151;NAN;NAN;85.467972;37.617905;106.40239;232.53751;65.922928;302.28506;51.69138;NAN;NAN;122.85434;NAN;NAN;NAN;347.70615;NAN;13.634868;391.09961;171.2393;NAN;593.41602;561.90991;659.61072;191.71152;255.02771;624.39526;157.46779;NAN;43.941135;NAN;NAN;780.54547;NAN;NAN;201.93694;154.88586;NAN;844.78455;198.56969;NAN
479;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;45.180904;134.64679;NAN;9.1037121;76.889397;NAN;NAN;NAN;64.600418;63.144985;NAN;NAN;NAN;NAN;NAN;NAN;NAN;13.181348;NAN;NAN;124.1443;NAN;NAN;NAN;NAN;NAN;NAN;NAN;11.402324;NAN;NAN;88.623207;38.457466;95.24424;229.04114;64.378754;294.53818;51.975117;NAN;NAN;128.80913;NAN;NAN;NAN;343.25803;NAN;12.316895;379.54572;169.90341;NAN;546.67023;544.17847;642.25787;205.66466;247.94978;624.87622;167.73372;NAN;42.960426;NAN;NAN;773.63153;NAN;NAN;199.14717;NAN;NAN;886.43585;202.41203;NAN
479.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;49.884842;138.98877;NAN;8.9241323;72.106087;NAN;NAN;NAN;67.920189;69.275734;NAN;NAN;NAN;NAN;NAN;NAN;NAN;14.187229;NAN;NAN;117.72005;NAN;NAN;NAN;NAN;NAN;NAN;NAN;12.278361;NAN;NAN;92.10836;38.884937;85.809647;227.17892;62.407288;284.89963;52.80608;NAN;NAN;135.85779;NAN;NAN;NAN;337.47961;NAN;11.210048;365.26779;166.81764;NAN;498.12143;523.02869;618.22736;218.84438;242.29195;621.07397;178.76503;NAN;42.592823;NAN;NAN;760.36847;NAN;NAN;196.90239;NAN;NAN;923.30786;209.40147;NAN
480;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;54.748669;143.25618;NAN;9.0234499;67.770569;NAN;NAN;NAN;71.603737;76.205536;NAN;NAN;NAN;NAN;NAN;NAN;NAN;16.25625;NAN;NAN;113.82365;NAN;NAN;NAN;NAN;NAN;NAN;NAN;13.22698;NAN;NAN;95.838509;38.982254;78.49395;226.66258;59.987846;273.51791;54.28693;NAN;NAN;144.18607;NAN;NAN;NAN;330.617;NAN;10.332992;348.14224;162.11293;NAN;449.03754;498.96133;587.49042;230.93004;237.9669;613.35583;190.26183;NAN;42.848305;NAN;NAN;741.2135;NAN;NAN;194.60855;NAN;NAN;954.04486;219.32217;NAN
480.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;59.659512;147.56064;NAN;9.437541;63.993008;NAN;NAN;NAN;75.583122;83.989983;NAN;NAN;NAN;NAN;NAN;NAN;NAN;19.486652;NAN;NAN;112.79713;NAN;NAN;NAN;NAN;NAN;NAN;NAN;14.172311;NAN;NAN;99.720627;38.844646;73.621315;227.13774;57.116562;260.74005;56.545822;NAN;NAN;153.99213;NAN;NAN;NAN;323.03067;NAN;9.6967001;328.16379;156.00687;NAN;400.73843;472.71103;550.60162;241.65451;234.91823;602.16638;201.86694;NAN;43.721989;NAN;NAN;716.64459;NAN;NAN;191.9382;NAN;NAN;977.4621;231.88803;NAN
481;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;64.493027;151.99149;NAN;10.202433;60.876156;NAN;NAN;NAN;79.760315;92.653412;NAN;NAN;NAN;NAN;NAN;NAN;NAN;23.93528;NAN;NAN;114.93155;NAN;NAN;NAN;NAN;NAN;NAN;NAN;15.044689;NAN;NAN;103.65778;38.564228;71.419456;228.20715;53.808918;247.09026;59.721741;NAN;NAN;165.46501;NAN;NAN;NAN;315.13397;NAN;9.3044405;305.48453;148.78914;NAN;354.5209;445.18649;508.77954;250.81577;233.12759;587.98596;213.18192;NAN;45.183441;NAN;NAN;687.13928;NAN;NAN;188.87723;NAN;NAN;992.64026;246.76913;NAN
481.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;69.120338;156.61206;NAN;11.352144;58.50938;NAN;NAN;NAN;84.01709;102.17948;NAN;NAN;NAN;NAN;NAN;NAN;NAN;29.60807;NAN;NAN;120.45235;NAN;NAN;NAN;NAN;NAN;NAN;NAN;15.782554;NAN;NAN;107.55222;NAN;71.983589;229.45203;50.10199;233.22189;63.950409;NAN;NAN;178.76402;NAN;NAN;NAN;307.34628;NAN;9.1524153;280.42413;140.79605;NAN;311.59265;417.39499;463.91788;258.28494;232.60324;571.31366;223.80334;NAN;47.185738;NAN;NAN;653.15405;NAN;NAN;185.72495;NAN;NAN;999;263.61246;NAN
482;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;73.416176;161.45992;NAN;12.918183;56.963379;NAN;NAN;NAN;88.224899;112.50896;NAN;NAN;NAN;NAN;NAN;NAN;NAN;36.449272;NAN;NAN;129.49236;NAN;NAN;NAN;NAN;NAN;NAN;NAN;16.331202;NAN;NAN;111.31071;NAN;75.24855;230.46004;46.054455;219.83125;69.352219;NAN;NAN;193.99934;NAN;NAN;NAN;300.04279;NAN;9.2305126;253.46419;132.39143;NAN;272.99777;390.37;NAN;264.0108;233.33372;552.66412;233.35056;NAN;49.666374;NAN;NAN;615.16663;NAN;NAN;183.06772;NAN;NAN;996.34009;282.05078;NAN
482.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;77.265198;166.55118;NAN;14.929613;56.284809;NAN;NAN;NAN;92.257202;123.54053;NAN;NAN;NAN;NAN;NAN;NAN;NAN;44.338848;NAN;NAN;142.05399;NAN;NAN;NAN;NAN;NAN;NAN;NAN;16.646004;NAN;NAN;114.84962;NAN;80.993477;230.84975;41.747101;207.57004;76.015404;NAN;NAN;211.20343;NAN;NAN;NAN;293.50925;NAN;9.5237789;225.22453;123.94424;NAN;239.53735;365.09436;NAN;268.01617;235.26733;532.57001;241.52728;NAN;52.533928;NAN;NAN;573.74152;NAN;NAN;181.7173;NAN;NAN;984.84235;301.71057;NAN
483;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;80.567635;171.88553;NAN;17.412945;56.491982;NAN;NAN;NAN;95.999771;135.13612;NAN;NAN;NAN;NAN;NAN;NAN;NAN;53.096313;NAN;NAN;157.995;NAN;NAN;NAN;NAN;NAN;NAN;NAN;16.696747;NAN;NAN;118.09557;NAN;88.852516;230.304;37.281265;196.96606;83.978821;NAN;NAN;230.31181;NAN;NAN;NAN;287.91531;NAN;10.013615;196.42838;115.7971;NAN;211.71388;342.40186;NAN;270.38321;238.25267;511.57156;248.13921;NAN;55.667503;NAN;NAN;529.57172;NAN;NAN;182.60609;NAN;NAN;965.04211;322.20053;NAN
483.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;83.242844;177.45268;NAN;20.393768;57.572414;NAN;NAN;NAN;99.355545;147.13028;NAN;NAN;NAN;NAN;NAN;NAN;NAN;62.498154;NAN;NAN;177.01616;NAN;NAN;NAN;NAN;NAN;NAN;NAN;16.472567;NAN;NAN;120.98909;NAN;98.341034;228.59074;32.774979;188.36929;93.208374;NAN;NAN;251.16002;NAN;NAN;NAN;283.31873;NAN;10.679137;167.84598;108.23952;NAN;189.70416;322.92236;NAN;271.23141;242.04395;490.21573;253.10742;NAN;58.909332;NAN;NAN;483.50085;NAN;NAN;186.67123;NAN;NAN;937.76428;343.09995;NAN
484;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;85.232368;183.2363;NAN;23.896942;59.482288;NAN;NAN;NAN;102.24758;159.34369;NAN;NAN;NAN;NAN;NAN;NAN;NAN;72.296539;NAN;NAN;198.66164;NAN;NAN;NAN;NAN;NAN;NAN;NAN;15.985208;NAN;NAN;123.48416;NAN;108.89273;225.58008;28.3589;181.92973;103.61028;NAN;NAN;273.49127;NAN;NAN;NAN;279.66498;NAN;11.498216;140.24162;101.48717;NAN;173.36456;307.04926;NAN;270.6983;246.37216;469.04935;256.47186;NAN;62.064529;NAN;NAN;436.49002;NAN;NAN;194.74992;NAN;NAN;904.04266;363.94791;NAN
484.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;86.500374;189.21759;NAN;27.946089;62.147457;NAN;NAN;NAN;104.62153;171.59715;NAN;NAN;NAN;NAN;NAN;NAN;NAN;82.240562;NAN;NAN;222.32948;NAN;NAN;NAN;NAN;NAN;NAN;NAN;15.269189;NAN;NAN;125.54875;NAN;119.89598;221.24226;24.170631;177.62047;115.03854;NAN;NAN;296.9895;NAN;NAN;NAN;276.80048;NAN;12.448873;114.31648;95.668564;NAN;162.25226;294.95923;NAN;268.91861;250.94266;448.58926;258.38528;NAN;64.921913;NAN;NAN;389.60892;NAN;NAN;207.49084;NAN;NAN;865.03107;384.23709;NAN
485;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;87.033165;195.37628;NAN;32.562691;65.466339;NAN;NAN;NAN;106.44475;183.71176;NAN;NAN;NAN;NAN;NAN;NAN;NAN;92.100189;NAN;NAN;247.29352;NAN;NAN;NAN;NAN;NAN;NAN;NAN;14.382898;NAN;NAN;127.16057;NAN;130.73708;215.64143;20.348053;175.28391;127.30818;NAN;NAN;321.30429;NAN;NAN;NAN;274.50259;NAN;13.51003;90.666267;90.82077;NAN;155.69434;286.65063;NAN;266.01126;255.43326;429.30475;259.07748;NAN;67.289833;NAN;NAN;343.95999;NAN;NAN;225.24142;NAN;NAN;821.91705;403.4234;NAN
485.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;86.837753;201.68938;NAN;37.763771;69.314278;NAN;NAN;NAN;107.70271;195.50841;NAN;NAN;NAN;NAN;NAN;NAN;NAN;101.67837;NAN;NAN;272.75879;NAN;NAN;NAN;NAN;NAN;NAN;NAN;13.408454;NAN;NAN;128.29996;NAN;140.83615;208.90822;17.022009;174.69675;140.22119;NAN;NAN;346.08148;NAN;NAN;NAN;272.51596;NAN;14.662114;69.747498;86.903877;NAN;152.87239;282.004;NAN;262.07159;259.53677;411.58563;258.81818;NAN;69.020065;NAN;NAN;300.62469;NAN;NAN;248.01823;NAN;NAN;775.8537;420.96027;NAN
486;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;85.940582;208.12788;NAN;43.561523;73.549408;NAN;NAN;NAN;108.38978;206.80754;NAN;NAN;NAN;NAN;NAN;NAN;NAN;110.8261;NAN;NAN;297.90533;NAN;NAN;NAN;NAN;NAN;NAN;NAN;12.450019;NAN;NAN;128.94295;NAN;149.68332;201.2099;14.311895;175.61478;153.57684;NAN;NAN;370.9906;NAN;NAN;NAN;270.57794;NAN;15.888091;51.868;83.821236;NAN;152.8979;280.83859;NAN;257.15903;263.01349;395.70309;257.88516;NAN;70.028633;NAN;NAN;260.56348;NAN;NAN;275.51474;NAN;NAN;727.90289;436.33881;NAN
486.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;84.385361;214.65385;NAN;49.960495;78.018761;NAN;NAN;NAN;108.50883;217.42863;NAN;NAN;NAN;NAN;NAN;NAN;NAN;119.44976;NAN;NAN;321.95255;NAN;NAN;NAN;NAN;NAN;NAN;NAN;11.625693;NAN;NAN;129.06059;NAN;156.86476;192.72881;12.321;177.83101;167.18431;NAN;NAN;395.74435;NAN;NAN;NAN;268.46475;NAN;17.173233;37.19891;81.446815;NAN;154.89975;282.98911;NAN;251.3026;265.72385;381.78714;256.54974;NAN;70.299278;NAN;NAN;224.55496;NAN;NAN;307.14682;NAN;NAN;679.01184;449.12781;NAN
487;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;82.229736;221.21837;NAN;56.954964;82.564522;NAN;NAN;NAN;108.06997;227.18192;NAN;NAN;NAN;NAN;NAN;NAN;NAN;127.51103;NAN;NAN;344.21066;NAN;NAN;NAN;NAN;NAN;NAN;NAN;11.06156;NAN;NAN;128.61969;NAN;162.06352;183.63443;11.135668;181.18578;180.87251;NAN;NAN;420.09479;NAN;NAN;NAN;265.99808;NAN;18.504763;25.802727;79.659462;NAN;158.08852;288.33725;NAN;244.507;267.6254;369.8273;255.0462;NAN;69.871483;NAN;NAN;193.12193;NAN;NAN;342.14441;NAN;NAN;630.01514;459.00241;NAN
487.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;79.542084;227.7614;NAN;64.527878;87.032272;NAN;NAN;NAN;107.09772;235.86862;NAN;NAN;NAN;NAN;NAN;NAN;NAN;135.02336;NAN;NAN;364.12903;NAN;NAN;NAN;NAN;NAN;NAN;NAN;10.883267;NAN;NAN;127.58132;NAN;165.06323;174.06953;10.824646;185.5748;194.49159;NAN;NAN;443.8252;NAN;NAN;NAN;263.05283;NAN;19.871712;17.665791;78.368599;NAN;161.80354;296.81067;NAN;236.76077;268.73557;359.68738;253.52594;NAN;68.826897;NAN;NAN;166.49176;NAN;NAN;379.68387;NAN;NAN;581.6358;465.75842;NAN
488;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;76.396362;234.21143;NAN;72.649132;91.278076;NAN;NAN;NAN;105.62856;243.28433;NAN;NAN;NAN;NAN;NAN;NAN;NAN;142.03625;NAN;NAN;381.323;NAN;NAN;NAN;NAN;NAN;NAN;NAN;11.208616;NAN;NAN;125.91064;NAN;165.75916;164.13509;11.438667;190.92926;207.91556;NAN;NAN;466.71481;NAN;NAN;NAN;259.56677;NAN;21.264694;12.726355;77.530006;NAN;165.54874;308.3877;NAN;228.05377;269.13092;351.14575;252.04013;NAN;67.281639;NAN;NAN;144.60031;NAN;NAN;418.91541;NAN;NAN;534.50128;469.32132;NAN
488.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;72.870461;240.48361;NAN;81.276138;95.175583;NAN;NAN;NAN;103.71532;249.22585;NAN;NAN;NAN;NAN;NAN;NAN;NAN;148.62213;NAN;NAN;395.56961;NAN;NAN;NAN;NAN;NAN;NAN;NAN;12.140012;NAN;NAN;123.58166;NAN;164.15237;153.89775;13.010638;197.18781;221.03786;NAN;NAN;488.52817;NAN;NAN;NAN;255.533;NAN;22.6758;10.909695;77.149323;NAN;169.00433;323.10385;NAN;218.38651;268.89407;343.93625;250.52628;NAN;65.371185;NAN;NAN;127.11274;NAN;NAN;459.03748;NAN;NAN;489.1499;469.74326;NAN
489;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;69.043106;246.47742;NAN;90.35363;98.622452;NAN;NAN;NAN;101.42584;253.50401;NAN;NAN;NAN;NAN;NAN;NAN;NAN;154.86919;NAN;NAN;406.77673;NAN;NAN;NAN;NAN;NAN;NAN;NAN;13.755275;NAN;NAN;120.5806;NAN;160.32814;143.39342;15.555054;204.27805;233.77307;NAN;NAN;509.01172;NAN;NAN;NAN;251.00592;NAN;24.098152;12.134889;77.277969;NAN;172.02106;341.02942;NAN;207.79256;268.04645;337.81094;248.82869;NAN;63.232758;NAN;NAN;113.4908;NAN;NAN;499.3764;NAN;NAN;446.0307;467.16788;NAN
489.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;64.990303;252.07664;NAN;99.814659;101.54414;NAN;NAN;NAN;98.837036;255.95753;NAN;NAN;NAN;NAN;NAN;NAN;NAN;160.87393;NAN;NAN;414.97623;NAN;NAN;NAN;NAN;NAN;NAN;NAN;16.105906;NAN;NAN;116.91297;NAN;154.44327;132.64082;19.068663;212.09335;246.04462;NAN;NAN;527.89752;NAN;NAN;NAN;246.10152;NAN;25.524908;16.302948;77.994476;NAN;174.60028;362.23816;NAN;196.34564;266.5661;332.59369;246.72148;NAN;60.991638;NAN;NAN;103.07278;NAN;NAN;539.46057;NAN;NAN;405.49731;461.79776;NAN
490;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;60.782249;257.14774;NAN;109.58287;103.8944;NAN;NAN;NAN;96.026199;256.46359;NAN;NAN;NAN;NAN;NAN;NAN;NAN;166.73047;NAN;NAN;420.30386;NAN;NAN;NAN;NAN;NAN;NAN;NAN;19.218555;NAN;NAN;112.60549;NAN;146.702;121.6601;23.532322;220.46423;257.76947;NAN;NAN;544.90619;NAN;NAN;NAN;240.99289;NAN;26.948887;23.299582;79.381668;NAN;176.84978;386.77078;NAN;184.15898;264.42294;328.1983;243.96298;NAN;58.741421;NAN;NAN;95.170082;NAN;NAN;579.02216;NAN;NAN;367.80045;453.8504;NAN
490.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;56.478981;261.53113;NAN;119.57523;105.65295;NAN;NAN;NAN;93.06768;254.95366;NAN;NAN;NAN;NAN;NAN;NAN;NAN;172.51491;NAN;NAN;422.95981;NAN;NAN;NAN;NAN;NAN;NAN;NAN;23.096798;NAN;NAN;107.70579;NAN;137.35767;110.49242;28.914608;229.1562;268.84744;NAN;NAN;559.76959;NAN;NAN;NAN;235.88985;NAN;28.361843;32.995174;81.499771;NAN;178.96657;414.58929;NAN;171.39487;261.58194;324.64774;240.34068;NAN;56.533718;NAN;NAN;89.163742;NAN;NAN;617.95142;NAN;NAN;333.07748;443.53418;NAN
491;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;52.127979;265.03143;NAN;129.70428;106.81891;NAN;NAN;NAN;90.026535;251.42104;NAN;NAN;NAN;NAN;NAN;NAN;NAN;178.2697;NAN;NAN;423.172;NAN;NAN;NAN;NAN;NAN;NAN;NAN;27.725183;NAN;NAN;102.28074;NAN;126.71589;99.217911;35.177898;237.89398;279.14667;NAN;NAN;572.237;NAN;NAN;NAN;231.00708;NAN;29.754318;45.245312;84.367882;NAN;181.1675;445.52365;NAN;158.25923;257.99561;322.04584;235.69624;NAN;54.377464;NAN;NAN;84.574478;NAN;NAN;656.23816;NAN;NAN;301.34967;431.03473;NAN
491.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;47.763149;267.41727;NAN;139.88;107.4043;NAN;NAN;NAN;86.956848;245.92805;NAN;NAN;NAN;NAN;NAN;NAN;NAN;184.00078;NAN;NAN;421.17828;NAN;NAN;NAN;NAN;NAN;NAN;NAN;33.076485;NAN;NAN;96.413361;NAN;115.12282;87.960846;42.282303;246.40689;288.51297;NAN;NAN;582.12628;NAN;NAN;NAN;226.53525;NAN;31.115643;59.875687;87.948296;NAN;183.64658;479.22839;NAN;144.99799;253.66284;320.5365;229.97772;NAN;52.25996;NAN;NAN;81.08313;NAN;NAN;693.90643;NAN;NAN;272.52924;416.51855;NAN
492;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;43.408031;268.43326;NAN;150.01295;107.42587;NAN;NAN;NAN;83.898308;238.60399;NAN;NAN;NAN;NAN;NAN;NAN;NAN;189.66814;NAN;NAN;417.19824;NAN;NAN;NAN;NAN;NAN;NAN;NAN;39.117809;NAN;NAN;90.20015;NAN;102.95715;76.89019;50.190666;254.4399;296.78336;NAN;NAN;589.35315;NAN;NAN;NAN;222.61052;NAN;32.434338;76.679466;92.155525;NAN;186.52104;515.16284;NAN;131.88995;248.64919;320.22858;223.25171;NAN;50.171577;NAN;NAN;78.556732;NAN;NAN;730.95959;NAN;NAN;246.43155;400.14771;NAN
492.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;39.080894;267.82852;NAN;160.0175;106.89505;NAN;NAN;NAN;80.878265;229.62975;NAN;NAN;NAN;NAN;NAN;NAN;NAN;195.17632;NAN;NAN;411.39346;NAN;NAN;NAN;NAN;NAN;NAN;NAN;45.823277;NAN;NAN;83.746552;NAN;90.646164;66.210693;58.87608;261.76852;303.79251;NAN;NAN;593.92749;NAN;NAN;NAN;219.28574;NAN;33.699455;95.422974;96.871353;NAN;189.79437;552.5545;NAN;119.23804;243.08218;321.11987;215.7047;NAN;48.112827;NAN;NAN;77.066223;NAN;NAN;767.31812;NAN;NAN;222.79861;382.12515;NAN
493;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;34.803501;265.39883;NAN;169.81396;105.80969;NAN;NAN;NAN;77.912163;219.21747;NAN;NAN;NAN;NAN;NAN;NAN;NAN;200.36679;NAN;NAN;403.85617;NAN;NAN;NAN;NAN;NAN;NAN;NAN;53.183743;NAN;NAN;77.163177;NAN;78.664551;56.157322;68.325989;268.1781;309.36169;NAN;NAN;595.93359;NAN;NAN;NAN;216.51164;NAN;34.901367;115.86103;101.96903;NAN;193.34247;590.36517;NAN;107.35593;237.08374;323.02515;207.59259;NAN;46.09623;NAN;NAN;76.877388;NAN;NAN;802.77173;NAN;NAN;201.32988;362.73334;NAN
493.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;30.608156;261.03766;NAN;179.33284;104.14993;NAN;NAN;NAN;75.005943;207.58678;NAN;NAN;NAN;NAN;NAN;NAN;NAN;205.02791;NAN;NAN;394.6217;NAN;NAN;NAN;NAN;NAN;NAN;NAN;61.213879;NAN;NAN;70.563202;NAN;67.5308;46.977604;78.544052;273.43576;313.28836;NAN;NAN;595.50043;NAN;NAN;NAN;214.13896;NAN;36.032825;137.74957;107.3366;NAN;196.92274;627.31268;NAN;96.53949;230.78543;325.52643;199.18639;NAN;44.138596;NAN;NAN;78.390076;NAN;NAN;836.95099;NAN;NAN;181.70886;342.3714;NAN
494;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;26.54567;254.78429;NAN;188.51472;101.88152;NAN;NAN;NAN;72.160927;194.95183;NAN;NAN;NAN;NAN;NAN;NAN;NAN;208.90977;NAN;NAN;383.68744;NAN;NAN;NAN;NAN;NAN;NAN;NAN;69.947098;NAN;NAN;64.061516;NAN;57.786674;38.91383;89.542503;277.26382;315.36435;NAN;NAN;592.77271;NAN;NAN;NAN;211.9281;NAN;37.089531;160.85434;112.89814;NAN;200.2041;661.92847;NAN;87.046471;224.36028;327.98169;190.72017;NAN;42.246777;NAN;NAN;82.061615;NAN;NAN;869.34692;NAN;NAN;163.63728;321.5668;NAN
494.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;22.688343;246.86441;NAN;197.30913;98.966431;NAN;NAN;NAN;69.383362;181.52057;NAN;NAN;NAN;NAN;NAN;NAN;NAN;211.7579;NAN;NAN;371.03882;NAN;NAN;NAN;NAN;NAN;NAN;NAN;79.416931;NAN;NAN;57.773956;NAN;49.947556;32.177231;101.32472;279.36771;315.40497;NAN;NAN;587.90759;NAN;NAN;NAN;209.57674;NAN;38.070087;184.93536;118.61907;NAN;202.79721;692.68262;NAN;79.073067;217.96707;329.57071;182.35439;NAN;40.409836;NAN;NAN;88.336922;NAN;NAN;899.40271;NAN;NAN;146.8629;300.94595;NAN
495;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;237.70699;NAN;205.67096;95.379631;NAN;NAN;NAN;66.690323;167.49593;NAN;NAN;NAN;NAN;NAN;NAN;NAN;213.3508;NAN;NAN;356.69052;NAN;NAN;NAN;NAN;NAN;NAN;NAN;89.632591;NAN;NAN;51.815296;NAN;44.454857;26.924341;113.86098;279.47736;313.28503;NAN;NAN;581.0752;NAN;NAN;NAN;206.76581;NAN;38.975609;209.73312;124.49702;NAN;204.32932;718.14862;NAN;72.739235;211.73157;329.41928;174.15289;NAN;38.601799;NAN;NAN;97.545258;NAN;NAN;926.55865;NAN;NAN;131.20061;281.19;NAN
495.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;213.55534;91.129906;NAN;NAN;NAN;64.11026;153.09331;NAN;NAN;NAN;NAN;NAN;NAN;NAN;213.53404;NAN;NAN;340.74249;NAN;NAN;NAN;NAN;NAN;NAN;NAN;100.54897;NAN;NAN;46.29211;NAN;41.619644;23.233437;127.05919;277.40619;308.99298;NAN;NAN;572.48065;NAN;NAN;NAN;203.2245;NAN;39.808712;234.93837;130.5424;NAN;204.51433;737.19714;NAN;68.079201;205.74695;326.75528;166.08661;NAN;36.794853;NAN;NAN;109.828;NAN;NAN;950.33356;NAN;NAN;116.5453;262.97275;NAN
496;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;220.91483;86.279892;NAN;NAN;NAN;61.677807;138.56082;NAN;NAN;NAN;NAN;NAN;NAN;NAN;212.26285;NAN;NAN;323.4169;NAN;NAN;NAN;NAN;NAN;NAN;NAN;112.03915;NAN;NAN;41.292698;NAN;41.559685;21.081181;140.74088;273.11014;302.66092;NAN;NAN;562.39606;NAN;NAN;NAN;198.77739;NAN;40.572647;260.16486;136.74721;NAN;203.19328;749.1817;NAN;65.030762;200.084;321.06601;158.07487;NAN;34.976402;NAN;NAN;125.02531;NAN;NAN;970.3858;NAN;NAN;102.86593;246.87553;NAN
496.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;227.6933;80.961342;NAN;NAN;NAN;59.431808;124.19914;NAN;NAN;NAN;NAN;NAN;NAN;NAN;209.62935;NAN;NAN;305.11682;NAN;NAN;NAN;NAN;NAN;NAN;NAN;123.86973;NAN;NAN;36.884636;NAN;44.151169;20.342638;154.62071;266.74542;294.60065;NAN;NAN;551.19373;NAN;NAN;NAN;193.41006;NAN;41.269352;284.92368;143.05669;NAN;200.39285;754.09271;NAN;63.439312;194.8011;312.23813;150.06328;NAN;33.152279;NAN;NAN;142.66113;NAN;NAN;986.57599;NAN;NAN;90.206444;233.31824;NAN
497;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;233.8235;75.380859;NAN;NAN;NAN;57.410713;110.36793;NAN;NAN;NAN;NAN;NAN;NAN;NAN;205.87785;NAN;NAN;286.44882;NAN;NAN;NAN;NAN;NAN;NAN;NAN;135.69319;NAN;NAN;33.111488;NAN;48.993061;20.790016;168.30267;258.6991;285.30511;NAN;NAN;539.36383;NAN;NAN;NAN;187.2867;NAN;41.897984;308.61487;149.34979;NAN;196.33887;752.62012;NAN;63.063057;189.95419;300.63965;142.08893;NAN;31.340574;NAN;NAN;161.92276;NAN;NAN;999;NAN;NAN;78.677765;222.50093;NAN
497.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
498;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
498.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
499;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
499.5;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN
500;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN;NAN

